Boundary One-Point Functions in the Open XXZ Spin Chain with Generic Integrable Boundaries

We consider the problem of computing observables beyond the spectrum in the open XXZ spin chain with the most generic integrable boundary conditions. For such boundaries, the residual u(1) symmetry is broken and the familiar Baxter TQ equation describing the spectrum becomes inhomogeneous, placing the model outside the realm of existing approaches to correlation functions and form factors. We show that the Functional Separation of Variables method, so far developed mainly for rational, (quasi-)periodic spin chains, is largely insensitive to these modifications, and works equally well for diagonal and generic boundaries. Using this method, we compute exact determinant expressions for a prototypical example of form factors in open-boundary systems, namely the longitudinal and transverse boundary-spin one-point functions in arbitrary Hamiltonian eigenstates at finite system size. No constraint relating the two boundary configurations and no reference state are required. We verify the resulting formulae against direct finite-volume diagonalisation.

==> anc/SpectralData_GenericPoint.wl <==
(* ::Package:: *)
(* Spectral data of the open XXZ chain with generic boundaries: GenericPoint.
   Generated by SpectralData_Generator.wb on 2026-10-08 (L = 2, 3) and 2026-10-16 (L = 1, 4). Do not edit by hand.
   States A = 1..2^L ordered by increasing Re E_A. PsiKet: right eigenvector of H as a 2^L x 1 column matrix, unit norm.
   PsiBra: eigenvector of Transpose[H] (no conjugation) as a 1 x 2^L row matrix, scaled so PsiBra.PsiKet = {{1}}.
   Q[L][A][u] = Sinh[u]^(2L) + Sum_j c_j Sinh[u]^(2j); tau[L][A][u] = C(u) + p(u) Sum_b H_b s(u)^(b-1). *)

dataPoint = "GenericPoint";
dataPrecision = 60;
eta = 1/2 + I/3;
boundaryParameters = {zetaM -> 3/5 + I/4, kappaM -> 2/5 - I/7, omegaM -> 1/6 + I/5, zetaP -> 2/7 - I/3, kappaP -> 1/3 + I/8, omegaP -> -1/4 + I/9};
boundarySetB = {0.43655509296922269787517885839008586055024127668716668567352779489720782597277`59.11151964067968 + 0.24770588921325738362188931218456718859620890053320807795605091721600811135413`58.865416913567834*I, 0.2091314511002399572503915177561085810806637703655667232515191280923103400913`58.75047965735327 - 0.3034861011575038458261764944685251218860470200080175820810854237325925788984`58.91219911280206*I, 1.04280544044743301548745192576367352466455403901509060467183168318768924923807`59.48968386976915 + 1.86897592007742976709984194356232807018421563511885943825556967695360530810516`59.743084287454096*I, -1.12906127029315753059413583934498377356172933780882242338105751207182398286708`59.482777816688326 + 1.89274836477488734269390501239143891053441556276703101537146396661089156463136`59.707153186098985*I};

energyData[1] = {-1.2532816300706514936261663425456887496104944521260461216536758455473930288164`60. - 1.94370251646816708171301313510903766662880810149462878388253723712857925734007`60.*I, 1.25328163007065149362616634254568874961049445212604612165367584554739302881638`60. + 1.94370251646816708171301313510903766662880810149462878388253723712857925734004`60.*I};
ketData[1] = {{-0.21100687784227473736707994171911179635746142746457017399199964814498334871181`60. + 0.01343754707856038736000919867354079047053466773466917637347691872986265383145`60.*I, 0.97739220880451406413633722751127949359151276875818790687490733855359185549369`60.}, {0.97043458223529479691355640451978559951121519428246763780403597846100899963026`60., 0.23261591389066966196179538269665579141587545989445022846090056733785893095577`60. + 0.06439377459519993983135804552720482787130116217812336860710959306702397953748`60.*I}};
braData[1] = {{-0.2336285386173164682146005588387389393876203717815931169027142430418235409741`59.154671290401254 - 0.06204615368475167228702957396404493987664077221980323787841248370828865117576`59.11929738442882*I, 0.97184018332021038446288562111793006587406504581526651491950545139519709735226`59.15488568066048 - 0.01018298549437954194997393205687141933047379011249093678050246751926048828885`59.08643020993769*I}, {0.97880788748521318788434698705607283658067384327565939090730128538230350016081`59.15488568066048 - 0.0102559934144667211107637365680626265906535624059289678327595821121221007406`59.08643020993769*I, 0.21117150217900307786273595784320990936440818287454883735006275026523537092162`59.154256654901594 - 0.01567115235882736026150837702230810476340336239516765812821076930094500569405`59.14453416605727*I}};
chargeData[1] = {{1.56975747471679710635863892122779298324672162681733443317585157775178683130788`58.25594109860808 + 0.26603916961570595225465977409587639691743726810303622711338409600555875887539`57.485054122499015*I}, {2.82303910478744859998480526377348173285721607894338055482952742329917986012424`58.486860095698354 + 2.20974168608387303396767290920491406354624536959766501099592133313413801621542`58.3804847102427*I}};
qCoefficientData[1] = {{0.12540077127063615272506607349426536832066951139785118415548951692734541570734`53.7323670846729 - 0.04201705031514369892274179923759483550881217506749636435802426963445889686968`53.41592593138345*I}, {1.47564887939132569723807938289972077141662794829218881613480361172017012060313`51.81350486984579 - 7.64486207901529793126825847736117893490345063183814979888766424091277859118892`52.23063098386363*I}};
centralData[1] = {0.10272717539783983763638965170693288585469395411681930734211864360370373270724`59.24992678662913 + 0.81061362976346616551790138691187972013861015494365782766722416488571854560541`60.14705534152968*I, 5.48300202612154045707929292220002463617043371851635950150507165450646116566681`58.657108337251294 + 7.93947844406740939638321188497390531497068469993361337833434478508302544661548`58.81939707232028*I, 3.85510187924701423447487574282727837503919448971907300866498354509406550175964`58.8034382093705 + 2.11113924790170482161317172623038645917507503621001546933918294013394178965697`58.5731885662439*I, -0.00442520182148958059260437897172392622573416879357009215648890590937419598636`56.46285009902358 - 0.01175236665399926521566874111961267312778293657878884995501680898051212763844`56.8870627665633*I};
hamiltonian[1] = {{1.16631561673165146069245059641552474696193115451442504558964398844682716197187`59.89898485529026 + 1.72387585631625657297581364549753959183929992650791205071280770224627006195439`60.068674751718746*I, 0.57278430571579242637585203102747626164962036675815327690842451575004353433454`59.930558055499525 + 0.75851925469595230228088389127533034927187295369780982672933138729155392087062`60.05253355534869*I}, {0.33661991827672792524017278707827867859285213505824077888848781212754730668381`59.63910660322716 + 1.03968274950451607417481228957089681044043143335657673474434000088411117834962`60.128867631192904*I, -1.16631561673165146069245059641552474696193115451442504558964398844682716197187`59.89898485529026 - 1.72387585631625657297581364549753959183929992650791205071280770224627006195439`60.068674751718746*I}};

energyData[2] = {-3.18111625997113950469430863342686389837935097404396343594195465087178833892486`60. + 0.74644511247169559283193315766536603933105519011227729356791336675969895267072`60.*I, -0.07645228055498121735148690023786669724321500073386126474625162773341191143815`60. - 1.87510887555436107432358472746460387369791202807247406648964598095108514583685`60.*I, 0.96581904517829989909647708975174194406548706354348473896814593128392911963199`60. - 0.88485981198846347604771266841622862349750160427705934388881140405958130125894`60.*I, 2.2917494953478208229493184439129886515570789112343399617200603473212711307313`60. + 2.01352357507112895753936423821546645786435844223725611681054401825096749442492`60.*I};
ketData[2] = {{-0.16983432606786437327868030819070301199605597499864665110273802843354180881041`60. + 0.07775794559389682143742495453704337587745181182476733938314098953440673374947`60.*I, -0.46993038036879432506126730655924217776945848526554185836678985103986360824436`60. - 0.20215314731592505663976654142769634445148342678383717265603458783010521472309`60.*I, 0.78716728931819272697687617391249222222119624591212768429502399628088276104365`60., 0.26466921602350725195819722645343456738031248339354671669689502116602128341063`60. - 0.11716403432686931616868665355244523535883824073234263984790527693291214664913`60.*I}, {0.09366896674918688028243264317286698607389155304319094189803648883221805846838`60. - 0.0516583721439056867630354367483205565225546691073773689323318838658206984058`60.*I, -0.20468518040230010547714601542716062693487241618746824651285144202455224677054`60. + 0.21291454863609870123167960553997094527682356998627630603890605176729104699509`60.*I, -0.3631503778250512946652409196329904368596133470366966568056464157342084627684`60. - 0.00034430194008649711912480427805263764107570014360728876404365629193219862708`60.*I, 0.8771833295839828251839385332020166002134085751140280509063464960601967480177`60.}, {-0.25164082479115090430039872903244755399221929110967303549805995461267391405283`60. - 0.10651664642895565503821881881820009520995375794340116524651620722886841415762`60.*I, 0.8458788287416617207246522703166789675903855727440956025751937699450896331101`60., 0.34766621908978850615211032628728250651019856899420762626992085666363374574716`60. + 0.24141892703521689896572937041503308067692323608839811544856516791241739028381`60.*I, 0.15764148311971043668408091637611916409316897332536452804036827011419066394428`60. + 0.07625202286750502216692223049715756217813019147366804898999201206304967677791`60.*I}, {0.92775948416194652258871342391692276454014355577578142220677385408227383199711`60., 0.25077190169558740834748517180179211109270861861407119859725789232216041584434`60. + 0.10790806572401170934584739516022904479490727240326862735080424938235632945966`60.*I, 0.23509315741059043894436640068828101783520741459420679871503754750700171432674`60. - 0.04795828185825588789281982182319872771434605168260822572384288220960542773407`60.*I, 0.08424330218859198841633058344932148674220845199380780867540725324966118341102`60. + 0.00811903907644963639206603803005986001313055253333693671500078189182371691696`60.*I}};
braData[2] = {{-0.12434576621901887495838766776431125031630304632896004851025994643543404040687`58.93136589806241 + 0.19381976253967673634828542796125112678359520807036878561769290813112512297759`59.09413836310306*I, -0.52502070053826272376580071506801022090397141566854521172203739952643313608654`59.09773861066264 - 0.17728632011303686175872332357944823036806474590738895145735671354084883926578`58.80756411566678*I, 0.92214924471909716986096914622178222232857430065450888213431590537697870729546`59.10376507150795 - 0.15250899747682948546003720296456991739268633428654224785070279949144181707093`59.03463580719229*I, 0.21814765706241347770408789208470334989488633713577206939118361401312600269331`59.102034957893196 - 0.00472869904789610513133974183976371322163897045558078726621899922888853971257`57.922143543096716*I}, {-0.0108500707868339821142286374643673505170853671406575592549540160145299098818`59.051920139221835 - 0.03805819689840073547951096856950469020253266823950025196391135364879182801957`59.15156949790628*I, -0.01334663715540355113605997601576434128354241144775211962928109923057886722051`59.0448055550468 - 0.05052128518145349678857194465711789164911954553877287866097421130164136819934`59.151625491741925*I, -0.33832975269002494495497290945288825707861072150934934041425565735514861615787`59.15158196762977 + 0.09487917512429278436061101045425396959983624894382994179858120704515786934707`59.05041780897626*I, 0.98793090352219494132851227160831147488830533517966468974750889161891069628708`59.15242581367654 + 0.03402256921318481194812454997010280809864823921037408881231243845657623039992`59.0807010325322*I}, {-0.41587949859651841702908103308721005266748541916858276613559780204480621824569`59.08863701733552 - 0.04843663666209825927315327452115696137195112915429178528312936337771547781238`58.34242919656765*I, 0.87482141884373245662694181188652668901417754479974854094099371280022742087534`59.08734621007407 - 0.26644426138877192167437237561912310321661108944517371716965348830126257295156`59.09847080974561*I, 0.40706266978880497805649721258989026451710482946851175915021269174698005206158`59.08992224549478 + 0.21755242192992396666821340281737931938357959645045665593776617186869671067042`58.81732196071959*I, 0.35515989544904177042790249344830160613020530944294255296296686270460949787201`59.02744349817311 - 0.20360812241330554356762266881599719404759508686541809217092669971908527908615`59.0936640848095*I}, {0.96732208071717936916259002722279868183951864006613028588854534184711003293825`59.15012638065261 - 0.0117446707206592187131813834276829154792440525008087314450984091368169487028`58.87831002867225*I, 0.16106500800979054956334397433174828620913169909113076847470366044428649022299`59.14881760827788 + 0.04407697271138462102903607459193089256002139692413105740451988517798696545108`59.09824622773447*I, 0.2703331409083936591774341816078537794796479318158072552378179116718037976183`59.148751785992154 - 0.0278805781641716397884542880393819822146787382794710996708393900921211769253`59.10773961650882*I, 0.05760720663495728298998934464598640597294577676176310141352569255274898843549`59.148642204650855 + 0.01797508916126372733086232927626621690208600095133902894444407307873414633713`59.10432176653824*I}};
chargeData[2] = {{-1.61522643467004173526570378120100228484476713251581416719732832320157873739129`58.155223528271826 - 2.11992707218144988215513195508605817997859277545441111277036827977373710703847`58.273311035627195*I, 2.29452138812504102806749367006310056192593228283573582565889534395383792362409`58.367817502528396 + 0.34645094350217078380039664390217407213497746429464437005621210064746935309297`57.54676714065195*I}, {-0.97386902312954264884243424657781866348618714881083799137285703710904963878208`58.09511025695464 - 1.69527319613426785616474760201686171999292793011536056674062475297759649120948`58.335849400427136*I, 0.90398094646307779013869629086825505202924146333265763427949582064435494434841`58.34515837153241 + 0.47335657842224516770558171309557017066133351241089811491696306509222480684447`58.06418751180045*I}, {-1.0983552346079890208215724071643830387300132015579927875025156359517454280999`57.951819317658114 - 1.45326284803204919203092874058174695115331262698485678076292111696338914514135`58.07342066466504*I, 2.28986714173331438127848111075656754535176148251982374320246820366703200939997`58.15754354962904 + 0.59080850710908830853541903959383098098002678586326419803629495259610271968535`57.56918000449062*I}, {-1.55442332818632988974865542368305249961094925980300667154699131147171800928647`57.88570591831364 - 1.05825905682986052195237137844169703122199463287125635751486187548805614036836`57.71872860690502*I, 3.01121065500244069917000063253588942912671666948526921224242313019765812966207`57.6820836287903 + 4.98259466041518793200795410421532425013003191561406320512994751158284840371287`57.90079804858517*I}};
qCoefficientData[2] = {{-0.5837685042299381172076540726965254652772357590892972756459698268117662937023`54.4376468896636 + 0.07434235939239246063351533559355207919746901342815665285214497340111301990141`54.4376468896636*I, -8.36704724888155780079605911407126595051025072674106879811420920876765868724118`54.4376468896636 + 8.64798182362088231466858896402359100289849058895620827877739104629956483038183`54.4376468896636*I}, {0.06421530865265341026685770329337042761183771851311309572793261971639614204144`54.31594553430509 - 0.0024969655902440323179009687006663390590383778962510901472674258114188951245`54.31594553430509*I, 0.44641758060606175512547208319005993479601803104745288574314803992851811802084`54.31594553430509 - 0.04197125816153392669327558899327512298013615262151884263182114378431256722906`54.31594553430509*I}, {-1.46304807731534828727722295602616241715016371629056205687353519476051551469113`54.20870592554924 + 1.97758304711198633596340723683815607356329032699416644423307811797301953377758`54.20870592554924*I, -9.70943803259853882979158622488129738469069921108823204245986374571074583710256`54.20870592554924 + 6.94760773932851057633325459137407843720249966153130651600194608319523452370622`54.20870592554924*I}, {-204.00656707436540726907423135664413129752997432937845239695508398891932042385867`52.709387637461944 + 50.64453422366004039035233914689553292581938591395439220361072733983323108233512`52.709387637461944*I, -39.35129400768224227306251934131585194121273820203296476755244734033433793420732`52.709387637461944 - 19.08552943724904614318844075487421019431999740005640578699048929633842936532756`52.709387637461944*I}};
centralData[2] = {-0.28361569343728829500110342633575437265552074805491837655118031795735003282122`60.11279488870058 + 0.1235300359235837233150749980622575382125009174151029560142815768411108090218`59.75183719822507*I, -3.18123983989376402463056236626723440496393835956285415686151207902409389218701`58.31061474023201 - 10.77606528015218603824102013695960551143015889353971240331295207473449403026119`58.84093377993669*I, 3.85510187924701423447487574282727837503919448971907300866498354509406550175964`58.8034382093705 + 2.11113924790170482161317172623038645917507503621001546933918294013394178965697`58.5731885662439*I, -0.03901457235436469603151214245578460069493162271130774853141509953389276169804`56.88941325815731 - 0.49598065838887674457068230728314826162778375717273020623381887341318374415809`57.99221379614536*I};
hamiltonian[2] = {{2.23187360539828166980554693920925522305861849801038486072158855766664998682063`60.03269625474725 + 1.89437547679918156775970654410669573771324750902843673970119090944321152282192`59.9614927216024*I, -0.32982536452268792087158147781497957344987859980468727835286524253065141494937`59.77624644207929 + 0.70774275875668323916285364869784091013145684265315773262705029686182325687418`60.107837825579374*I, 0.90260967023848034724743350884245583509949896656284055526128975828069494928392`60.149828888201284 + 0.0507764959392690631180302425774894391404161110446520941022810904297306639964`58.89999163324144*I, 0}, {-0.27324270808307990247776501517054677853476236008517645971787686472438322650207`59.477363730971824 + 1.25802740324706416757075749666480544330968828279609228029903062014735243277703`60.14050525135885*I, -0.25954468313062543074038358554929957372088064492960401073765486057547708044267`59.473322130365226 - 1.20665766734030293832726918063911770617669437101454395346744813583356306742953`60.14069407057412*I, 2.`60., 0.90260967023848034724743350884245583509949896656284055526128975828069494928392`60.14982888820129 + 0.0507764959392690631180302425774894391404161110446520941022810904297306639964`58.89999163324145*I}, {0.60986262635980782771793780224882545712761449514341723860636467685193053318591`60.12432575312809 - 0.21834465374254809339594520709390863286925684943951554555469061926324125442745`59.67823629592786*I, 2.`60., -1.87157129420263498748580910003816137847249404206231561952623427786416856925487`60.108417410862316 + 0.86565842637445294875948338342080541442879920597349457549068172143968014569447`59.773557596250754*I, -0.32982536452268792087158147781497957344987859980468727835286524253065141494937`59.77624644207929 + 0.70774275875668323916285364869784091013145684265315773262705029686182325687418`60.107837825579374*I}, {0, 0.60986262635980782771793780224882545712761449514341723860636467685193053318591`60.1243257531281 - 0.21834465374254809339594520709390863286925684943951554555469061926324125442745`59.67823629592787*I, -0.27324270808307990247776501517054677853476236008517645971787686472438322650207`59.477363730971824 + 1.25802740324706416757075749666480544330968828279609228029903062014735243277703`60.14050525135885*I, -0.1007576280650212515793542536217942708652438110184652304576994192270043371231`58.96160459107006 - 1.55337623583333157819192074688838344596535234398738736172442449504932860108686`60.149603312708415*I}};

energyData[3] = {-4.72264243624306371541969346594005279408695942001664117451679821319357817671046`60. - 1.59275693741532709029476433001585556627539822582669631949082615366722679202285`60.*I, -3.38008022995139356259191031340865674278967317867465308838721682962082561841898`60. + 1.34370774615623265444122252167957150480044197445661529577944797547047561588075`60.*I, -0.7818531305769455357824071733456389359333561028546007868251778312235056429668`60. + 0.8331058556591709448400181641966336296641503783361322939944699649989287110934`60.*I, 0.54164705326535614284915359240845122449814697684489459445782003029098785835855`60. + 0.75676313617331973743690823091283942787226336137126736588932787468317178605367`60.*I, 0.96098216420900901940702241764174513178968033715706692526230961553817821788031`60. - 1.64914863156773442925512886672546446572472572015312066185807979795533128357599`60.*I, 2.01245079171002216338046694722212871059124235887818956778647883315823224597969`60. - 0.33106758714505597354440564597237716685880960969840445342802882814040246277882`60.*I, 2.04708798450928839025921910296915312822759015346591346337417192248965057274188`60. - 1.48891117669538208081871878697694029661896495314714239492124644977723009018263`60.*I, 3.32240780307772709789814889245287027770332887519983049884841247256086054334418`60. + 2.12830759483477623719486871290159293314104279466134887403493541438761451546765`60.*I};
ketData[3] = {{0.01102928161991506456544428708749302924741039751622232999396354365508882433329`60. + 0.02190755169350114517960718823838535098304893106703041832948493131705738299652`60.*I, -0.17385775472236746073518084885147778153039013490310830854589162167520897481279`60. + 0.02683376701353026065530587065420543434805455923743267211704130172382377867236`60.*I, 0.12525698391180172119909484705883058568476643205797217960768899570242726340745`60. - 0.0510073062918330895605496127987614396922074391207693435945323756151978496291`60.*I, -0.31994879671349420754934046878541389900822796412612998643012139097826786839958`60. - 0.00930029172121641994012175911756293470272773574526005846783913501651276836831`60.*I, -0.0567781996797108370337189524440990019764147224271895136158091575010744845873`60. - 0.09002919078545583847529330180471163478408660213002499474468631967173024638607`60.*I, 0.83778774713433825887508568225961290311288740020244420484535510949267696897258`60., -0.29136483401644053724270666339584989312238340162955224488041730381097024009213`60. + 0.20331914065224207156976193375081502222548610197445278248668271318323942786164`60.*I, 0.06786976706432985723949302243764749115773344521411672274252195749196165877393`60. + 0.0604258702793721528319230405136974668497032053312540160160939829861866029716`60.*I}, {0.05996859882122108091114914500609503914865132025159392988467804395715607511935`60. + 0.01943952450813236541076404096142989671564623653701270115740408616300112737261`60.*I, -0.21483307808278264833017634676674260149661223375902188278692351015697920681043`60. - 0.11564843416355696553769372891369680406236047311046762069639704454559403423853`60.*I, 0.69011679366019310773727893368760899694943991174909343908055803989469735016844`60., 0.17492832815097632896047813039687569546404798568566967463056272856834333889975`60. - 0.06838537884904352587096704106349009463859176716483476991238336003052568440022`60.*I, -0.59909060522293255494539219175665917719178500800862398840087350866606721015452`60. - 0.03183276357760003270070783772083637355655330788239958778259320108015320783463`60.*I, -0.18810870828121642937837172141642644870898299212776972411103890598535812481541`60. - 0.09720443427261663498829088305797553358276051214607942052588898847807939656623`60.*I, -0.02522705345724267245658071367023186708887206160137046635788514564038201302652`60. + 0.13610839373184772894446167077367864555590263359742281060604289245982508036745`60.*I, -0.0034364231364211209815600182854218802625002353764290379877250285387410530617`60. + 0.032096993725864118974763916647454515399455673566820539544095289665505371185`60.*I}, {0.08450645319859618046533820298959164067658220381228883987752738469183317399303`60. - 0.0321009569556225509229052488224576622958690236740391128125532932605368875637`60.*I, -0.00107422345281685143144377768276812529149814530525590673549073550586720949885`60. + 0.0552648592399745103513595297955282570789197025736773188973683307542772407241`60.*I, -0.09138890014100676140840599457739210027900543510427754809368432154890133181161`60. - 0.00006849110867022041528135388771756785309455418445370515495844045318380597291`60.*I, -0.32888595873625053066490967733551456529759009204540823356662426341825019380041`60. + 0.02556205327486416860900615073189539879336547093954179044365213248897220453538`60.*I, -0.37873185912198676911112863561574014666123397792865758559100603687422521763025`60. + 0.07209671982630213577979793230042339691707445721325349770521732914051128801467`60.*I, 0.05783758050068280617488002390980224402899404959291441182658913230956345778889`60. - 0.23004829528597808595137510355114143206695132285374819278323151716724074464438`60.*I, 0.72287236996943878589074336927277042234765738995229210356099771710938054208569`60., 0.36356288705662652574522185550698119109813702295545986679848285289256092749619`60. - 0.10943446902111134352078593070922673154392718133999462686443689545974763121401`60.*I}, {0.08478635931421545855888388333176613897976228801200633107603849837861706513834`60. - 0.26685423537632029338873385417773888668458596748933078511709194589507435027271`60.*I, 0.54640113694708711486539544814283665357683543296341100470555230786502065261688`60., -0.21957254355461624150016630949846893620351417181409526475705571524924092099669`60. + 0.3633646195190975806149799375914195696117361749613751433281254114836902854491`60.*I, -0.02507313878201143011953939410748918062887024568211000025182008075261275118163`60. + 0.26007700784760008721322511549085306069307481297563920779286796447672446497621`60.*I, -0.42976244260806821899911075300005213617426189249092778421139191133347394695736`60. + 0.28760284447405524721427248258974616133201438606516829521681558782561262518837`60.*I, -0.01515413909838063449979992778260430039097868053723757630372359974099937219934`60. + 0.08211176212260626538873517894847178978875323921418348492475349998092908468666`60.*I, -0.16428408408189214116490256733542723741845736586602793566606019444271055228832`60. + 0.24543103775217241914157283251452062690809954252894812752942013630731766349397`60.*I, -0.02953757494587195422675515860045583446240278885466127471702669424489949744418`60. + 0.10977231633301234992563907384032284038019002363522431020708055520910341180809`60.*I}, {-0.0396299213635071304127749738277614027554149640719041237744628661412364174514`60. + 0.00751751671549143796536680298080726424075617176677019261813413727267810171277`60.*I, 0.08267875228719353186384822819671830724253907992261466820406954078708162902802`60. - 0.0540462403715312589019302082835221980182412535427437458629303106562495247141`60.*I, 0.14243565327284198547069753311495765073980854089570539521699365214328178213865`60. - 0.00431723356665931037133522375667379637658971204013950887100341765156692499668`60.*I, -0.4105229005649500435126388833944884806917932407720445166568008387024219604723`60. + 0.05382525623523133188400807728654782883310912279803102583168100581482692434529`60.*I, 0.12427808471826182963383598850225222703956104532272340847379072240590009062644`60. + 0.05203872436942701045884024792989589463044384602534788780077140830726379585629`60.*I, -0.33847339219170098450012773994801893689832564649127940623314409250089889096435`60. + 0.02068869121265197868519581659746208079238662733813518769376387887696947128212`60.*I, -0.28405626856521545964605139867288371460972059525566747614441600642623239911791`60. - 0.12568732041645439522146837161235755864486619607008773594916554040905832268208`60.*I, 0.75316188406302342667292696023353542730877676564335697788470005738270942251201`60.}, {-0.1761178323267916334540719548798511376738788804915575684826055493488444480875`60. - 0.20952876947302768370010255158604939232873553004391261101703060689830134714947`60.*I, 0.73498945820898773885077612495964411543500174014199228971876931994435467623399`60., 0.22588943794206632669712530770291744578821087453415566458507079100336795203493`60. + 0.29653598332367791439152382834937409292819797839499486707640720835137144379663`60.*I, 0.12896391874925371219401381747788610266583149720736538059403910880907278536217`60. + 0.3413079388728589632172568767895013295537825081968556906197394733169696775214`60.*I, -0.02614306988178846543463765994492896793833949684551000696123311002795025090154`60. + 0.1909492781089703698595398204071908338725854341933101719483142120846039868118`60.*I, 0.14164783844644187608037087783705101878113475498937093366699402070315177307626`60. + 0.09115630046923704567358184731784860561830942313366912155164412872407617322383`60.*I, 0.06049573322529697966752998692265027098666611083209013779349459672008706788339`60. + 0.14627432874588667544830337168246736064750532904150175551237322338137033473286`60.*I, 0.08062859099190194869983004054419628441400713421212702309968981521007435037049`60. + 0.12535039021131717586918677471392990769748408780053163317223682916998945239427`60.*I}, {0.03624639835755303702703235519956440760065382054734768561969651630973472215557`60. - 0.00845383452513144838022208681880020065721476433400457382118229631914567068769`60.*I, -0.0994889015437902476910149217338864070751258401159534607357234274920108825784`60. - 0.01704152062838072507943825437163960373381980681951981803872738178840563814458`60.*I, -0.21777368658658837796682373727707143774731228408239054442872156225144947569466`60. - 0.01574704019427326787044584789529844500866299245418635136536293946926411767304`60.*I, 0.82637099578655957419763816345784829929637579999978817147708277459899467609246`60., -0.13611264412365376834562642061781177650666739290900357053147348550251286468292`60. - 0.05156005913888763361362772051938331274241519640710440667363459123726036747726`60.*I, 0.33579199448520918286404659524347715731253261147775354392836258223787121373704`60. - 0.01060376372931428358845676951152401232437410521020296877069528986297941768192`60.*I, 0.05517600776380768955975495023534202908270263113216424300138783330490511714607`60. + 0.14127359680208198085079098871237313983389579766241236863111496771505793005621`60.*I, 0.29819378149006260687560247645625323441365957152148073404093732695074297021671`60. - 0.10903191528508490369528589993663230332209233215734289248990635562678958747506`60.*I}, {0.90066320405971790222294928086081354861868704704968892075815300192562141792582`60., 0.24865292863580919324090594383051282764095454349698476945481439444181852362173`60. + 0.12037324877051800813018878829490206801160691454067756832325233116820511345652`60.*I, 0.21227215173241328907930731547580145312871904104965894971387889896638191501945`60. - 0.02140516701269077510376761061959424088611039455320582612459493067296446607525`60.*I, 0.0716288395828357079948714877093904606401584057500425407313153417121175113657`60. + 0.01391160984907538399630597017143404629055828667182488577412808653768139189014`60.*I, 0.2045885021366198528193163214990858645968040521676954281850363220263238566483`60. - 0.09919806173595140854681818694113838833736597203468294873348656379032080954571`60.*I, 0.07324373984482808494489536366364641098453654162712133199766595154203223187159`60. - 0.00466147011724390516614108146811131289327006360469842762488897741718813162874`60.*I, 0.05716598209486403892772978905926879208261109712541352798124836457352397966078`60. - 0.02757960907084841293937263887694928915713232153114153140114195689894888533248`60.*I, 0.02286446762394708279934183819999954789018704534928077249226112103113497784687`60. - 0.00338676478943022267111481221755997212334876313462380755043278800588090848328`60.*I}};
braData[3] = {{0.02806496184170407615095233492278108283038238282565503544144353609673526543033`59.020887160036295 + 0.02639031736295293126348023655053684111624785625738465086437220316521882578029`59.097697111540356*I, -0.16439829756186373042625075709144422117576604442087252529553908858806135341644`59.102966772440766 + 0.03508348180649181769593015097768502470657460985480150333030215492529106301406`58.76301299660669*I, 0.1817563558267392526604814157021032256054580162107223404509347861376367384462`59.10460806205516 + 0.00895189040346879870277157628917294893345123422313491246453839838010152022063`58.464737064909144*I, -0.33672651759676065536708156784474782690426478125560075339390730295293485530027`59.10497104441765 - 0.03609934769326257838036000113633227643310854924709897262142618337668577094458`58.933546640911146*I, -0.13704438799780961071162880302657819883964801565232570386505748043280882483081`58.96876587479456 - 0.20959251703765107267626309182313406437899906218639462007636634087156085015718`59.10022830707809*I, 0.93009603906076021335672577761268025706840586282806353590084178466047680273002`59.10508978254665 + 0.11733553282903499501370945241390324836323710744259062896280674592047368741035`59.057341192912745*I, -0.37544777590882322508393271013901018867393591558682089261088397257048750083878`59.101404845827325 + 0.17431508836574894989276968650814592680037835010316316756356060705455739608011`58.91958960932553*I, 0.0553798045191726221506716564757500631469360190393323526875804889886995492921`59.001878967957914 + 0.06352103694396693265107795578289246598140937553742512117512874686577552253022`59.098879454079494*I}, {0.02151756531006164864775638920072005441607801270015607321107797610773492683613`59.13101844644523 + 0.01530540476372512496529442221422794716021698231303980500483801301552501866266`59.06000230123497*I, -0.25377779554771112805502966763699843596616029819419505483151537487881984967363`59.13271685184443 - 0.13301836213288171539820670522899075918923065223060434258703456552951360887207`59.03407721371838*I, 0.75611613051418132860213814469267592793942140203878723485603254869386244025039`59.13808890196283 - 0.04762883595281413901308385761963434332732561387329638373452595425614968011203`59.0116779103282*I, 0.16785812302655396551568306499938695616493709214362461233264712564593102934172`59.12852168301183 - 0.03606280183667599706719262885580310280820140510443773390367043577378677870624`59.096694350077534*I, -0.62274840487844262681084915040082046698461674903036886795610336091661268489781`59.1372014963797 + 0.04791169467904910773317405727193466186469056727446458261378017231031805079674`59.03194340867388*I, -0.18746927124254953879302414826645357101056169293434240635858838687676463323239`59.137269330992794 - 0.0048958900510838254926580548349076942409410375888025312044773678225603709158`58.31805645281458*I, -0.12635754916520536551358662958973241854183070851313686574703331404158562374101`59.136301680116084 + 0.01151173705310982015028955231398602711963413078213280097086458184866990103121`59.04676817401801*I, -0.04300765279034043521769904989624122847812904050789249786620249215519892760974`59.13750882598246 - 2.55561593111366625007690376568606066494865113696483552607389494286523498`55.74548415947705*^-6*I}, {0.07766121322808930798415084384193682041397622794838683388182857186351354323753`59.09416895076282 - 0.04675256822981395209925618168398938050577844346599261455531226522205423725286`58.90819122452412*I, -0.03314978401374015449228691354991179005081651509156018338924132224502857438046`59.08931892249517 + 0.13891627778851885035458703882837120732406593827795091479187794887275489892808`59.087197821199624*I, -0.14043825614761139086041260703462669512042489031133635400344030317885690217284`59.03058053306366 - 0.0880453578079711693558369617961086917568439834978221708167620283640894133724`59.09282137425896*I, -0.34458218942780115556126147078250852979874652424894015670699703901707681049433`59.090253872696785 - 0.07549013823647944804096804054278235081189143952649920107269891812823771546187`59.08881650719592*I, -0.39422541757827514464140320700825382395273744030858565890231222326276887227795`59.09448617402167 + 0.14534507314931320542396795276800351618436917781201206537009013001680446114096`58.811408542412615*I, 0.18848064009867921403560651504738077325870632206376448043395275865822932848459`59.09338353944584 - 0.22248629796332401771269466029296834161393651296300209327879141636084099850516`59.0014728890973*I, 0.90893982503903311639573317025914881695150557679165366520887257195794389824599`59.09524322589516 + 0.17037828621460940792366563050975207637346076596525872856776856276385542359836`59.08778373151053*I, 0.29920001121020570832688230815410212958521095012917957468971858218459823789208`59.07635340572458 + 0.09249475465298394647272408319938095486377710009089589674297701814865752773179`59.09060540879997*I}, {0.54486183883741744705317323060699576199519311457569657065855201545138693786568`58.90580219802076 - 0.18147353356900047824135393942619534222906946328394876153969958888363195299768`58.41469289111687*I, 0.21244541519756189356513004815671597885195176426354258468401315266807087656368`58.273439796475934 + 0.89094968139958773307919801506882319364607445260949949775278601979813511616655`58.90528347798235*I, -0.7751166554791142639388449019541166675484337255311622177520911836546909145251`58.90268494675905 - 0.18388209888532609760838827448235936215506388983511126414509004434454963688873`58.29126596295185*I, -0.19638890230429968573349138107249367980601495146223743653803769081565043265696`58.90387104603064 - 0.00387955085508107148191307808312189833857620173021904805617683332392540004195`57.20247733565883*I, -0.69090240342223259688781433308696122115360937052464914214959368835459407893108`58.89898642607073 - 0.63507716290061957816939907349428844135336924464079895766897852599363375186951`58.90996288728563*I, -0.11086595236407260283017515595848421017144482991417099348250746396752344602381`58.90750300936626 + 0.07123156839541313806294064101713780926056003155468586879038472365296453224897`58.687588731724155*I, -0.52884970313509976806194520424931513082117458163768563560892346344181119057781`58.90106011748333 - 0.28352566531969541336673727559826767924709493773704486429160872239357499761622`58.65844102891921*I, -0.14996113196992396960883152388284792458331767631518825692459705667820271587182`58.90169391544489 - 0.06289339186935515386313741121436952500162411644187659780966066700327424351876`58.54664937774158*I}, {-0.01069690400039099749887484182548130190547147026665584536033057878333338541449`59.1049906737678 + 0.02671434342266069624960050702962174172292548725891143231976405027755828339633`59.118535182036254*I, 0.0251152385128662630182893604849596036653924483994449337496443459825129183533`59.113230287605035 - 0.04846812867050345509028674600047236701577837733931568399046467075143574950798`59.10984969657764*I, 0.06807638497396498158692516253026558431735934073773152040383927284644582570584`59.128117656541725 - 0.0633973838270481097358660422076806574154978922201755542701806241913335929727`59.071061971881804*I, -0.146613251191797606764909824935300061229358629855039082658834499354807623263`59.130872915013406 + 0.10998714416484415937011381599763523330306387378054919568640656620029886564595`59.05408802074048*I, 0.13702084960437164403270718028788209725284934105597470541926720427694903655116`59.135478157362385 - 0.06166898348928088761587853469418977650560218651964212683605595637547456543389`59.00045443976454*I, -0.27564271386670099208909018829151175017713329197027736352921738812146009927465`59.136909681578835 + 0.09852206254773086038866626415000139425892407320645644143072174617364744781793`58.96893709026658*I, -0.47255778764965947315719245202957250580644026343081763773159440472951624404276`59.142309141844095 + 0.00506923792304488254036686292280630210126417956394117800572046987738298442376`57.89008541436758*I, 0.9164851482934476963765319098318414858360546038099449250726850260051801949735`59.14362576049253 + 0.06705116289715381085127935095181679132377003840393927851439650604844159848776`58.968299972520235*I}, {-0.72284423282227086346904337819721486897628497715201036797338406342803766022944`58.933134172335485 - 0.00834946715176327698183577651472430280189079741300852205075750615741858216125`57.01967800199362*I, 1.06477015860397465011744887702415322178789566684660963530255471944927398977836`58.9035629038766 - 0.81436280090717440532309934219704377541476280353229990391699664887918516941097`58.98747667270794*I, 0.7384464976189421879249976601433584273711811620577271584241711392588019281641`58.944276970641646 + 0.21463364669401667207803297337242040643275488131645985291138563091646103895463`58.37781196484302*I, 0.21955048361520309864111174516424273013764109301811551336489696709934203136833`58.93872632799 + 0.03348545631295574131378071187204544642237981301419072915715620986619421806431`58.11833162541327*I, 0.16079052346809677991561987764417510677820688535727197541132982640160268241612`58.696812562773644 + 0.35368829584539364968934841274384856287923342937315491631199070508871204729801`58.91513821365231*I, 0.27910976906197407969120257284254932051793366929534796053727046770279691627458`58.912077325073014 - 0.14955792971018211034741963809461276482585864444607827669643801234945164805871`58.78424919257102*I, 0.30158726650355362472049950026562098760695231106220468663792541088731797727793`58.953173455484425 + 0.15333008424768442481795791888894031097751749801204059071534559864848807378395`58.5900699399552*I, 0.09200068860512572029041367822335203995552558833537008834712098702778567479936`58.97896706316632 + 0.10259070766792489432134818461836952860544878411348359576804007373096918849524`58.85583737578746*I}, {0.015940456583453133352875045389216222999453795257676013324289912171286864091`58.95453083137294 + 0.10774566849287388484409116045358921139945136995678101868301413885125287309529`59.127805610807656*I, -0.22548802001163879986911460671214249968189893593302132841152243279503814653758`59.0888243518485 - 0.31227952697292507886801103104490452857133720272458808292196638645970309721863`59.1170593129279*I, -0.24015538206026647171717527369972018889949875475109763289524334606632358383861`59.119378826040744 - 0.0906149389308585005028373198635175531170878561583430189807380888465470474178`59.08279818618375*I, 0.81138593011099552924995133129721712891018778342908242778677551836043641556106`59.13090791652121 + 0.01230991175091730138784899019287289252032063313751889978322120376608982065727`58.54011954992718*I, -0.13660926621777392373556640780689283142186292983035601037165900917520647947343`59.122626940464436 - 0.03747398374245451751913441215673705542335222203247730917714344922604599467212`59.06611977071322*I, 0.24595914850826520853523158880823831344279070656268629232856921802392951242377`59.127289114288814 - 0.04309585651727894445820004871565977422730776567142662476086162137527362757467`58.977752108117976*I, -0.08366232571007996127676571264324867808581292263127776359039026472648077937987`59.10148236240068 + 0.13217874202879642259943168172478961762791990762336852833054145036332878565143`59.11142114281781*I, 0.61384380386030789544614926306838734719694856613538881648090916902994366170794`59.13068884104537 + 0.01348230447442925239099206486846117487382332950313695417215773419471603865487`58.653545015304886*I}, {0.96503972900521119364011598426249350859655568912952992324989291981958328264354`59.1431278749222 + 0.01046822070140790213607662918172675928880298720548230764388446923538885059714`58.66543391899747*I, 0.14144246106997216033222962966882945971904481746026571147750971567099171808822`59.132875910570824 + 0.07933301515895459683040829924431924124097819504066057396671899257652628890109`59.12651754789583*I, 0.19783136967778379947257717402804870615295928481570954631350972844921261542376`59.14231176482526 - 0.01497397934733144803454844352323310703497497599359553932355303829358753659024`58.946321641983694*I, 0.04278858697708263709648889380690517531910057472910189854513542642962431144634`59.13668175154443 + 0.01519755214824480946635283835457484450962351267592235640297592423756414213272`59.11723598693851*I, 0.2846154950968123366538797581365985431802595380095155810216028215901918917284`59.14125444340233 - 0.05352142310780778874569232796851205190854513073492215556760768327129756498356`59.053057621667165*I, 0.05198839776953233660784741587701047242724077967021466368050888955801248625344`59.13802366634691 + 0.01471663086217087017902704701504125175574576081870674298172636596268810686328`59.11090472280674*I, 0.0646115385657845718819077675534020594943470110466700550922157377150509153954`59.142087874408375 - 0.00642624978831283434491237945732597908214402537677623187275206178531935104344`58.98592383186635*I, 0.0152913096723910416891010706399524114840180504303249911802771094399298130408`59.13810522519581 + 0.00426169154418292295708510657529001356646342354121789110899154072359046955283`59.11041895543261*I}};
chargeData[3] = {{0.92966868114748775926609302141065572899717160655460700000664319324838181796649`57.78422840103007 + 2.70100644783778777452266790027033899923365306690538434335708961880529183815572`58.24742582135417*I, -1.58441495303423285911939856026350254820635535543505044882092939208785578098037`58.06818148270097 - 1.97471990788339717311498638501799228894840986165771919781427076907400761713521`58.16381805473818*I, 1.62300875386220578071133038197727569808593826801911358938855682891002212770352`58.26419608107872 - 0.30511337188646785765508849564191475815918836684265950433144425438293057890608`57.538336460267004*I}, {0.73516696752971903376940279542769477571978719496700718385748602259792641987529`57.59926654299107 + 2.57564235640044758971759145734663355310283555575892555866793398028968301960145`58.143766116308775*I, -0.78366597766154640757957735692246487480816212890013827879869155301126567477841`57.5852325753283 - 2.84294797570260773351928298515892793890001329256827043661726344279623779798748`58.144870495184165*I, 2.97980966823976349841282772519027517202075782908303806897142366962675617661541`58.10705615706189 + 1.57863082776116661306849644891193591895938465648412794721956717729938081885278`57.83114821166353*I}, {0.59807114123836278709742437799145683282073122663781202710653400741107032673869`57.47301595781448 + 2.70685833608560379092973720221406523603239773199188564657746137421672212941683`58.12872863841972*I, -1.40801274891051077580761475739791448140116187045945091482963187976716415441916`57.831165170238656 - 2.49056253445832412066484780157151398030395067987759065261851258186584608063379`58.078856033794914*I, 1.68613505987214367153614316485842085959990464476855134416503203528347765242913`58.1327286575787 - 0.29045717799272063466158340010583025383145633673903524631489605947681880504692`57.36891841234327*I}, {0.5211362532560272512209745652268901408672978740093869899527807870146205709326`57.16162317498992 + 2.76260694336920398221010327164208027593534728372833337050648079412121605258067`57.8859909877395*I, -1.50712362610847474061627735519431641932114493765092020910926639307196166912379`57.68426117903087 - 1.91948393020015414273967302782823302446989800409426236660403334140351511262967`57.789296781595404*I, 2.84341346854862907739192941913203229831054526629549800396722698255962397872522`57.82090800890303 + 1.79270255197958139283504629630216902812645979053721949729146233781586830678281`57.620576229386884*I}, {0.58879125260012086066912705998212633965242548808441550455140419151704238354669`57.67961891590382 + 2.92402805234349704359829286842582110622874274028523749400855097562731924357644`58.37563910145009*I, -0.18838896192517704591123450519599085187258350075036945224609997925701769795049`57.33190082016682 - 2.11695545324913072067306896546702389840588702441182308932868894954958657495458`58.382557086447996*I, 0.06529815456198199940897393337236665187246876696804855957145654187650170324638`57.00083448745969 + 1.57748281344199580946295066114985785600593998472781649301979731844253322006532`58.38389821625512*I}, {0.47439467048313376170144117810757832356131337326327205222889234168500617746416`57.22959936487589 + 2.8850995710887073098524562857846872604544701424848647304412795605008028086774`58.013620369711184*I, -0.68297605769352431361481028397616987270373856956981450340904794266024175041162`57.755099930396504 - 1.05314503716658511443444647699361202799290972866138246431763330770687612471881`57.94318263653935*I, 3.03406396976049176767475908224335389839814301711258506709928960805702012941918`57.942484191717284 + 1.97830035966565638205886434795203616134988737134562764376561528493728621188574`57.75675168852072*I}, {0.5170436227838496090234610674583281496154926320873994443079799155960324389961`57.5875269059876 + 2.9563239504084635839567755795819034370574600987918495238486873571363206088162`58.344751741874425*I, 0.16849610530840255615751881071865473037236181891602058554269515891082091959697`57.427453827655945 - 1.40386224958834015049511556487124860634369508262935974723824545554670763749924`58.3481884566456*I, 1.6013722905393994044817883770955797219500494408696482027316209373695221406674`58.350487261875756 - 0.09771429359146856476279771164105632990420505174689062041115852767219926175693`57.13595304920165*I}, {0.30029592352546147558025269751582934109239386950899284205209742660012036158255`57.45236040898892 + 2.78727212192813153617290275844484382504050791326728744561509800013704646796001`58.41999034327519*I, -2.94991427311751635776468388077952869923272544008207807873656871445188859437967`58.42095683614093 + 0.24882690346968311549697763464547635244178249930873686294891490123464961188149`57.347044775935466*I, 1.92223613805706962501786364105681298279747948790910553011039466699114645850548`57.717183690116386 + 9.56126456954897279396270753713515724429332342281197041532270006088936709416541`58.41389228809744*I}};
qCoefficientData[3] = {{0.28634984905067247367381157916098383044892220833026123425078023041515423731621`50.65429753778258 - 0.97061976439157065930573020625532277611520173684124753684522966273219459489162`50.65429753778258*I, -19.88506145885760317587167185810053561174773310337686837260492771746164157541536`50.65429753778258 - 30.72695406767631789882987321685379540980917805838486414576077319939991806496612`50.65429753778258*I, -96.31110896824266671552972663240764657080952894090006930182823720555354499265271`50.65429753778258 - 168.87325407160535015389323280678061218313652587072032995303184786493932740590882`50.65429753778258*I}, {-6.30432319828666903769411748663365152080499511621459176678209145697912867223347`51.03518628861228 - 36.24864292120437120450258676053127816398069119737347410407903286726918788502668`51.03518628861228*I, -1578.7677599345080937777133614641926616293664860100028023626038`51.03518628861228 - 882.43155018035554094603630672369193632109316674193357732155900805322581803102345`51.03518628861228*I, 82.14466309269995233355631179291803401736609341340434035528139523759451676681752`51.03518628861228 - 217.12720355208421970939577401637993880601095809258049331397224884896909101695232`51.03518628861228*I}, {1.43606624418701914091375086618950376262312051150375779676478851556944660133531`50.0072489515452 - 1.83738007983188082858146425777632225663451432864102987068862191752913352940577`50.0072489515452*I, -40.66923714660233327727327868131415359882924886623936126032518247812918421337763`50.0072489515452 + 6.95720424627496632404975040520697237859191513665023199192816465816192347309227`50.0072489515452*I, -93.44750667239295228990327669509383955055322246895535340705566800969386605774381`50.0072489515452 - 173.1663713134123588933005237105774773300576777639950299226189`50.0072489515452*I}, {-97.0611932414247651004898190975539681819940481940967299782886`49.94984499627902 - 266.0616137492407138347709011729363938409479066326777792261316`49.94984499627902*I, -1401.8816513383053922059441621138552393258102726134566204263639`49.94984499627902 - 1142.5321858105404312800781114398847270552079111415396343236584`49.94984499627902*I, 94.2706124727396775663704661096066485385290174483969327414285`49.94984499627902 - 200.9554843936880110828447996854849961186625165581829340228141`49.94984499627902*I}, {0.01575305394861719142969417422129445296976217063358390507776090079055101972519`51.02495008769589 + 0.03050266405553986519541113415944722808723216048448054338444643153062759199567`51.02495008769589*I, 0.06570575877442420636682196226625331901468495207111306522464895027708804585688`51.02495008769589 + 0.19117360823948833386753858376437906501538207277545196042876314375316043351254`51.02495008769589*I, 0.27560857554386251714011041779251640909967040778249468398894983161739943685263`51.02495008769589 + 0.03964459388685349516103051199908640961535796096454504095666699822889970473525`51.02495008769589*I}, {-408.2551905229326398532029328832404856227098257041135907083155`50.452477331129124 - 238.11924258205369842759704009459892030666958462104135227379460755805328593066547`50.452477331129124*I, -1626.4239743685323199936023483206548101667621709915852330230203`50.452477331129124 - 1407.4817243471454322463332840581781749739631788621548528358417`50.452477331129124*I, 113.45178054668706015170607520847731154947294019012517910378753720559939353985268`50.452477331129124 - 209.95537049550053504316321899015429140861996909121961683849492964594509355419941`50.452477331129124*I}, {-24.81175172426675572606725300919194981649801950176053944734512168529594130864205`50.9706462456836 - 6.95807282330642473887093089814055611950381648863278357445233870839544716176221`50.9706462456836*I, -136.43879648514419859182422127556172670196087787899015076096670616931089576740507`50.9706462456836 - 82.01827619429605739141373246449230351892214268455870585535989252796313902793857`50.9706462456836*I, -81.46217822320066551625189947329707248493829370645892143394849932670202945808334`50.9706462456836 - 161.44105073124959953774753113480070535470023551874497301436627080140075861032606`50.9706462456836*I}, {33262.0171650778537564771533072011140653349038431640335303121312`49.60976913259943 - 73160.382871606395754385367148363677761926475673560870624223989`49.60976913259943*I, 16308.4555680854668038869364818751310100087273394214276581899941`49.60976913259943 - 14195.8038858884153132544300206767689497563597189097185923414127`49.60976913259943*I, 647.3606488366323257614770756631717023909028206035696270126789`49.60976913259943 + 85.6857059328953944588115894480062117833616935674806207871214`49.60976913259943*I}};
centralData[3] = {-0.07504593425404948857467434491935580206148456540191892503677974462661750222306`59.95721498978572 - 0.08991638675124519676729905842171127897889221149743051637389358288176848660835`60.035726667890316*I, -0.39598676220733596447157064153956605223811224863854602356539298789289713171067`57.3411466297101 + 13.07794970603643369085949074980098857541102072071828221667169300285734419951304`58.85950166130859*I, 3.85510187924701423447487574282727837503919448971907300866498354509406550175964`58.8034382093705 + 2.11113924790170482161317172623038645917507503621001546933918294013394178965697`58.5731885662439*I, 0.14401750899536186637034318547493779650505577979958959433768354571324695602206`57.155721342142 - 1.45639160355737389030533829543979635395697157853507553404889434831053213318626`58.15699571500156*I};
hamiltonian[3] = {{3.29743159406491187891864328200298569915530584150634467585353312688647281166942`60.078674268614726 + 2.06487509728210656254359944271585188358719509154896142868957411664015298368949`59.875392260481625*I, -0.32982536452268792087158147781497957344987859980468727835286524253065141494937`59.77624644207929 + 0.70774275875668323916285364869784091013145684265315773262705029686182325687418`60.107837825579374*I, 0, 0, 0.90260967023848034724743350884245583509949896656284055526128975828069494928392`60.149828888201284 + 0.0507764959392690631180302425774894391404161110446520941022810904297306639964`58.89999163324144*I, 0, 0, 0}, {-0.27324270808307990247776501517054677853476236008517645971787686472438322650207`59.477363730971824 + 1.25802740324706416757075749666480544330968828279609228029903062014735243277703`60.14050525135885*I, 0.8060133055360047783727127572444309023758066985663558043942897086443457444061`59.93867916579914 - 1.036158046857377943543376282029961560302746788494019264479064928636621606562`60.04776295877184*I, 2.`60., 0, 0, 0.90260967023848034724743350884245583509949896656284055526128975828069494928392`60.14982888820129 + 0.0507764959392690631180302425774894391404161110446520941022810904297306639964`58.89999163324145*I, 0, 0}, {0, 2.`60., -0.96480036060160895753374208917193620523144353247749458467424514999281848772569`59.908049706758504 + 1.38287661535040658340802784827922730009140476146686267273604128785238714021929`60.06439568234447*I, -0.32982536452268792087158147781497957344987859980468727835286524253065141494937`59.77624644207929 + 0.70774275875668323916285364869784091013145684265315773262705029686182325687418`60.107837825579374*I, 2.`60., 0, 0.90260967023848034724743350884245583509949896656284055526128975828069494928392`60.149828888201284 + 0.0507764959392690631180302425774894391404161110446520941022810904297306639964`58.89999163324144*I, 0}, {0, 0, -0.27324270808307990247776501517054677853476236008517645971787686472438322650207`59.477363730971824 + 1.25802740324706416757075749666480544330968828279609228029903062014735243277703`60.14050525135885*I, 0.8060133055360047783727127572444309023758066985663558043942897086443457444061`59.93867916579914 - 1.036158046857377943543376282029961560302746788494019264479064928636621606562`60.04776295877184*I, 0, 2.`60., 0, 0.90260967023848034724743350884245583509949896656284055526128975828069494928392`60.14982888820129 + 0.0507764959392690631180302425774894391404161110446520941022810904297306639964`58.89999163324145*I}, {0.60986262635980782771793780224882545712761449514341723860636467685193053318591`60.1243257531281 - 0.21834465374254809339594520709390863286925684943951554555469061926324125442745`59.67823629592787*I, 0, 2.`60., 0, -0.8060133055360047783727127572444309023758066985663558043942897086443457444061`59.93867916579914 + 1.036158046857377943543376282029961560302746788494019264479064928636621606562`60.04776295877184*I, -0.32982536452268792087158147781497957344987859980468727835286524253065141494937`59.7762464420793 + 0.70774275875668323916285364869784091013145684265315773262705029686182325687418`60.10783782557938*I, 0, 0}, {0, 0.60986262635980782771793780224882545712761449514341723860636467685193053318591`60.1243257531281 - 0.21834465374254809339594520709390863286925684943951554555469061926324125442745`59.67823629592787*I, 0, 2.`60., -0.27324270808307990247776501517054677853476236008517645971787686472438322650207`59.477363730971824 + 1.25802740324706416757075749666480544330968828279609228029903062014735243277703`60.14050525135885*I, -3.29743159406491187891864328200298569915530584150634467585353312688647281166942`60.07867426861474 - 2.06487509728210656254359944271585188358719509154896142868957411664015298368949`59.87539226048164*I, 2.`60., 0}, {0, 0, 0.60986262635980782771793780224882545712761449514341723860636467685193053318591`60.1243257531281 - 0.21834465374254809339594520709390863286925684943951554555469061926324125442745`59.67823629592787*I, 0, 0, 2.`60., -0.8060133055360047783727127572444309023758066985663558043942897086443457444061`59.93867916579914 + 1.036158046857377943543376282029961560302746788494019264479064928636621606562`60.04776295877184*I, -0.32982536452268792087158147781497957344987859980468727835286524253065141494937`59.7762464420793 + 0.70774275875668323916285364869784091013145684265315773262705029686182325687418`60.10783782557938*I}, {0, 0, 0, 0.60986262635980782771793780224882545712761449514341723860636467685193053318591`60.1243257531281 - 0.21834465374254809339594520709390863286925684943951554555469061926324125442745`59.67823629592787*I, 0, 0, -0.27324270808307990247776501517054677853476236008517645971787686472438322650207`59.477363730971824 + 1.25802740324706416757075749666480544330968828279609228029903062014735243277703`60.14050525135885*I, 0.96480036060160895753374208917193620523144353247749458467424514999281848772569`59.90804970675851 - 1.38287661535040658340802784827922730009140476146686267273604128785238714021929`60.06439568234448*I}};

energyData[4] = {-6.52261728077220061307551440299232947403847102443633533850121096239742668051907`60. + 0.3712707988136995627816911498591314814973101563905829493694025621407122030439`60.*I, -4.78844978645069876161849456178237608100949620731218569828106286172147682890267`60. - 1.94001618271901711357371568799468334711835601761919600289225543950980223746103`60.*I, -4.14979224203490975804724582417539753764447700616087810143033819129818275907594`60. - 1.03182782737668176576207506593776178413677773146592073161744591745492358768483`60.*I, -2.90809599786987491072690558739598158594336721961411119126350404538609340090999`60. + 1.55383393479230262315187151314331810540526843046783799257731711674418628658405`60.*I, -1.1769847559235518966322125305633978303054826226369738163145179658322009851828`60. - 1.24269693201578793080027859894134159788988769349360435784724765844863225552557`60.*I, -0.92111247038572915123279702371517208884038938415323466056726672403847756760462`60. - 1.20317649319839507426839885822342174208161641941503507406476612361726140767291`60.*I, -0.38994925721953735072439935042327906789040386714139689691811795750890701259604`60. + 1.29344261448815973335147953549453064921265096280757985355184514149183184663297`60.*I, 0.03225229836663981178290993992686816156041680746009150109717876838214791679531`60. + 1.52693822985308806431239534755547407246573599350181825260540214607222531385893`60.*I, 0.50305330245655331769467881562185480373835246743510541711200912407355411551142`60. + 0.60943867268618800804293141907158430445646194458800485372884222976708881564082`60.*I, 1.68559192759539909022562963786424668207618342320026992032972728323805889204606`60. + 0.99033880665253385785421576067451793214770172447656842414686245220950733988656`60.*I, 1.95885305977964108748936528387287305374248486260106916569898636964663115978093`60. - 1.52461346487829452829271523675807209960354314628359530030639315898186016530525`60.*I, 2.87882709273835700004618876206196461337375566615161068796161362280009542793287`60. - 0.36997983588579496727875500484522333509586030998414204339920383169877997691752`60.*I, 2.94551755922542103142507078613067936252140594288475064749078474854803508144942`60. + 1.30333711177900890046591753531697678340557102958646037373890424763467983733823`60.*I, 3.22672676764543447954981537762742755095807594359660795593714794896268363629507`60. - 1.50963770257347341936921670372827759737682993111211044164691367173907876442135`60.*I, 3.27301338664974810868320719114884963336776425818827512370098835278484107564852`60. - 1.09397369353491012216273076824865086879691965061647745088672395340871852470451`60.*I, 4.35316639619930851516070348679316980433364795993733528394758248974671786002332`60. + 2.26732196311737417154738366356189904350909065817122870294237385879882515625046`60.*I};
ketData[4] = {{0.00780995472974473535290491056398322828792358504758492356658471832215551333626`60. - 0.00841937227543083296523188327972719271513917347577771668416786087225383605236`60.*I, 0.06072870320191772966364223825040952485934680996955099077586973878926076792585`60. + 0.02468512504838021176167967384308513775640312057541789706797039596671238399887`60.*I, -0.14306949411166898793809109853950156365456612971263637390731033824216888611785`60. + 0.04164226693040334124477042399694140488209371872602209737720991633145805225622`60.*I, -0.08056990852488247383296783756007363193088420728388702408763127201987478849006`60. - 0.02906490957543429340360188751534045217621921610110960223284220806662422373702`60.*I, 0.11419599094863393627021632209175659635263891424846794004414632471106910151435`60. - 0.07118338206381827480802595561314392845751880351153116205345844768713672609766`60.*I, 0.25558717569702318130962236485543245476575491492562754566862994566220723665792`60. + 0.20773456480429806171292463961860623691956820150550723065330097371852327381133`60.*I, -0.28581418255860766687414786229888212708135479647685353200361670303101736077023`60. + 0.00139188361218726819317588447637899481915577326706829612612491458624233975306`60.*I, -0.0736425775457634799841534721118245744360155131138911758668242610064695614948`60. + 0.05798446216201649709676946475599809573799655734952841438654984269565472556893`60.*I, -0.06718434900974539963856690994197545709813719255890291062880720711878120161162`60. + 0.05059138758109375101109788814135181050799679485443268788169293615392112136621`60.*I, -0.30417379395167654246088650660976278304886673299828458745450461350398624198803`60. - 0.23494076946361954292425166838100380575983224009583071785704405509335584332632`60.*I, 0.66455589875656705865634383296145312690051332237976765862176167875041869813311`60., 0.23181629635420175084983054759428582230259505322145945118698061380609470251447`60. - 0.10143820141137044918237391226194758935085555000178551016327584541478861353472`60.*I, -0.20591564302852312196266902918004862882072443559919531218508106319505395585356`60. + 0.05550244814813611217068182926090305500404324731333230104969745282888326403875`60.*I, -0.19024413601081954213843645248481126922970059076212695239872605399330479519601`60. + 0.00429709348439356086790084604662716114142462847527509872388809104943789019103`60.*I, 0.07762419586548295142014593939045101510219020303350859767656258745643441183169`60. - 0.02162876752615686036579627555534468720845953754198226554666395919548994896621`60.*I, 0.00621196869705326874482545688268867820179167962398452378983950395916065778915`60. - 0.01697277342997373878877277548127673528593896117902838457536935874685234565332`60.*I}, {-0.00003301784784201866882392380521290177869321797907414494190472050979220539436`60. + 0.0058209235749335373446706474094808486010050711453855267878941494774764609326`60.*I, -0.03036823530510013141627063230728639233500200777320693353027945289871687922795`60. + 0.00466180524075619136920984611729999389942740662344973731429346008480155597806`60.*I, 0.05756653744564898284790878698637204812747185451307353744851794365489481530022`60. - 0.04352267427113859539206651731185573360492741411094786258872748095976650751478`60.*I, -0.11917209692687936116887454575207845112281918780648756926514186708976936675697`60. + 0.06497541699510734494843000918075520961232746971957358749214634132041746535434`60.*I, -0.04770310088082485046689506897040151244747553376997085540812982641639261312591`60. + 0.03136329804341306331225873884653061306288792532065214256317750360274196615995`60.*I, 0.14027527201120259460040760625292701260870017095416165726534877321699525721961`60. - 0.20980757769453075941652810804294670686914680910364532565956613563777631516129`60.*I, 0.07095013144486460885597851465997632950644558565245068582871645912266615811593`60. + 0.05633503309009222722254959346554081257110118528245508179062719220342610740484`60.*I, -0.16314357802083495012295997453348864245289283023551186452342457869225157882983`60. + 0.02003421395364112098882871177116518554055339939973080505482413526884321135897`60.*I, 0.0178875510987355261117853930619175063678192799927436274116606086770889647891`60. - 0.03435566301708253871016921697954840836275279294560627386510705875528819889882`60.*I, 0.1154319188984546280038892411930500115620863986347267716251357515586631800285`60. + 0.09350089325600219386755493893159576533027468793763655794548044863850627468525`60.*I, -0.29611187138903760083376821228720317961088838688530514670105830670228446206381`60. + 0.06697016902464824184655832290895789870515183207182596914203920281256640746708`60.*I, 0.6026103138291282167079926179942674831884491419354640645373640397870862604651`60., 0.09906033200849784655176781562932034729796569158133047347795160583491024522538`60. - 0.0049278766741311818395044819929180723840921510282979527259412589291931642144`60.*I, -0.57625027372806877069237427239054539176745626426782653915194035387618802388628`60. + 0.12879865112875304291478616912748503486238544940348619826956842205877820084168`60.*I, 0.12750769221340853749159468425009320058402318690174859933735266620890400259568`60. - 0.13518402844904020197506952156626021510244067569529607464979538881427179777265`60.*I, -0.00960896460517534269674906644168667645221449365625661624322632681111431810733`60. - 0.03493191235213421399910936328957394321867855173774655975005164848455725388528`60.*I}, {-0.01177534244636709554628825933739199418717203939459441780118133888867552451063`60. - 0.00497327468694299146728885826747022842484226944350267694811332926458565074865`60.*I, 0.01062108518875306336885787251282760961628095997360140440229236881409352363624`60. - 0.02231687637119255531482763723913392080100441865891262307089663468805462100556`60.*I, 0.14082019405702904221606895078534507327745852833384132656210043899026287943126`60. + 0.05860922845045693503854291686292564944964325049266633902709489213851097250732`60.*I, -0.18982196484082467076499377388405352257260661987462974291254376934346551508386`60. - 0.00726553864108387686003620780826785183294627319924986533565580754593328414407`60.*I, -0.14885147639790310546452205981630514266739614115213257727860569943337740769819`60. - 0.09518186177507484367597850757532217606006734094024756110515031560955245705536`60.*I, 0.68699079965313779452517946531397063712485313477466187235869934482574018125004`60., -0.07346847160866084075650187516627869477221350538006681817972791183046763023077`60. + 0.16926807291897653017705822986993769547851862845014909714137767967180909813718`60.*I, 0.08262381625543367007404574882179939901209127231522651629367732500664858701552`60. + 0.05054259043336971061623102827721361617270632062284955302809795961566597097669`60.*I, 0.08328273296878462448198537114095557916543476768149735575205783922920600754563`60. + 0.06835995651359216257944735603535640997401434535045158405211423585260209292802`60.*I, -0.39444137109260160739961974984211535277499311034776662826251474442359517107423`60. + 0.05415166055200072718983795183277356853271587427213572278636802025716578087854`60.*I, -0.27851653217050889039772087768117467146740619278877081384745761598457465310995`60. - 0.25712338554722322313929381261662216322920686376457301481684721607812131136172`60.*I, -0.13785304291659037163991065467594641624634551409541809250882986532022729843847`60. - 0.08735821833144385937261697096345669518029952622210727224693120862534371696249`60.*I, 0.18530453985328875707628847710414024159114670527707616521699161115594127910831`60. + 0.04412366074208068830494213136372626412866375862443806049601140780624056439622`60.*I, -0.05386262474867267836248215998624940021201597460525419486863043908251001745109`60. + 0.09533233242108196666090758038899022794055695401290415157821677575143037448906`60.*I, -0.00802329315685731006196012097621904180793527084906333554678284393176549499545`60. - 0.06282162649273828447458145700171391206022289258366672045204200034795484760122`60.*I, -0.0229682588158209662242728596003782887541060424826670810981333398522325813119`60. - 0.0038838045675905311134135873996640531548749613932966357188758191021833155025`60.*I}, {0.06786368297363624976190216022152990606694425730322889567352829363481486247872`60. - 0.01199035216080509127902256431913293239064580033423513650455699546584576481508`60.*I, 0.16541447979200491295094465078311162070507073499865424735853403890981078708224`60. + 0.08861837680199354361388611519417800051151543705665093300150367530306213682402`60.*I, -0.46895985331999013758084038877135257712345465844202448839840456357942127743141`60. - 0.03525000872122710862113722568590792233265282518082499844351850174109423042263`60.*I, -0.11345898482861624453899782239505154291850149751229999080052553689732323044602`60. + 0.01606372203300666010403811643192888641046316082228996525611731502156348949827`60.*I, 0.6355164030979792179776219867217732619425272556279698917578240990254716278647`60., 0.19939337074180362856256096427517428318727614516631902965238919532953877208794`60. + 0.1153814423068318328077932428566173250499071103023957623382118488145020060416`60.*I, 0.03026246376242243979559981941811300186977474730244444307470741468837451542425`60. - 0.10278823489843022353415865944928498099466516773559252022881028941692044548003`60.*I, 0.01158069694594092207469511027609025329262301721328468995388733745361269647897`60. - 0.00993754457900855469478674850069873905454043306672112017148365577106592286534`60.*I, -0.42737840201700512948760211279125349982258352511945447907440684662116772129099`60. - 0.02793070570522718948077383877210540404219097097060658269720801322563779843419`60.*I, -0.07288330953083765560949048105242375194646757072609138398766749012790156353757`60. - 0.0418754204488384473624233422965897988842425411176707783928699239331594094716`60.*I, -0.23862563981494167428922311275799690568390189125182560543123169705471806201647`60. + 0.02916575471879060598044957303007240773006467984894661733075824294719787326127`60.*I, -0.07503190327992735466371687461733437469864325394777784540418276261081084096796`60. + 0.00231231434252914437261597397854174581607497522802644648135579403785656204753`60.*I, 0.03230716392629263916830574268090026900959923542827386971215918027758737947424`60. + 0.02431657024759097640569280863978803829423209968547138984697492287434177335787`60.*I, 0.02838954222770681815903810544865740004426233998946794733976830017192977056351`60. + 0.01659141635217958159366515227064380968465066908037647813016009136604048190239`60.*I, -0.01686069638286666469334757789389362381929794419974377356803916809028365398124`60. + 0.0106098228875778105843988181402552001992323277991121030806967858315113176471`60.*I, -0.00223008278718522759154950439612244391216475112269138052361427964572199787785`60. + 0.00537223063776138464833011553655207274936113879615781328389092308154663836123`60.*I}, {-0.01582921015446084995717254318793244561071812769514839632477621291288332107112`60. - 0.00738079053344311426520906548911741316650822377478543129956753996408326239832`60.*I, 0.06365727377291091374681500545008213009819194088304089545597285984218110305012`60. - 0.06046336353683086252300706455929265421943761106706393038126076679053539391026`60.*I, 0.02845263986241156008388541591417906104352358938701476172649953524523708068426`60. + 0.03291795145705238881468232824915058444162808408218818703267037951677088012897`60.*I, -0.04659282945146172127493977058246175487386374942705308704286837408400170426506`60. + 0.01000132515482853635261439457159699043590888609611306575836780685327106040412`60.*I, 0.01019354328842599580754686899630667051658200237628097503585996269897883290234`60. + 0.05425880917948292039889524809867991094228518452948218347402108187620008572475`60.*I, -0.08121899100771115126653619814624699946550883520819963922376821550059134510117`60. + 0.04862058729661443648015421699631144303496638329665001544081323104043063433998`60.*I, 0.0850259897816609111637882847720015611534169206642964722468217956650229817405`60. - 0.14796099268453807335573054638041255877908584531780190228158678545542097021978`60.*I, -0.34482602258007255596415172559900991964649044343534549474174146712918313782875`60. + 0.08859906975151638229687395130604727066783447334966709411438086955919171414695`60.*I, 0.04634831523521319382006585308845077595835517612661040490537606246851775114994`60. + 0.03168123238614944528387521991280017457878833591865194706640714094025236145929`60.*I, -0.31039619755800325505193346587835624527098328603129928836130408335920854345786`60. + 0.14197329684543209888095884632879157794228189575578777743026534565458255962297`60.*I, -0.1153082997541619792672687262037924600136460460589033342876513643436753806902`60. - 0.0743154415005427315374087111615524612708920564321530111668979482406362285564`60.*I, 0.38624415397119160997394636335564249006806617148900742082479804030338735033042`60. - 0.17346946795790105745380419938203069534743949624032997227596470761526559619018`60.*I, -0.01317334430457465707811973315618288509403984068119046263471123563679155537374`60. - 0.16933309473876836269924716729181079342181855956170367844187385527304270170903`60.*I, 0.55568825114092302124708915727236332790403879248781077725218717392907031846227`60., -0.18200388994589358842754481725797133609121348779970791452429095965203595477789`60. + 0.3159934149964170809413565014874239656626691038015745863548280663497589905568`60.*I, 0.16850656771466802279318488617439710568452958032048343052381698330956942550349`60. + 0.05639418146166043429862165547292454435088156597641739924778197048367241710326`60.*I}, {0.02479383589844685797197828897577917111681986138249055527277126974939187043929`60. + 0.03451219642197480924828483352556305115954997997732530107003783101185745010712`60.*I, -0.24915370581691474031725909389900380018884464154800816468269229845434136565331`60. + 0.03728350502935127416982135546954084816036887962438686497255999446441686687288`60.*I, 0.07585582220270351361787853230460063982383313441891796274977333879278068828441`60. - 0.03796398904006824105591038727597428027450120723971812785061080118268747010434`60.*I, -0.29803560551440718845320006790861926116881743407138893636442791676373467939698`60. - 0.08350018149135408310825098217222598740637005592990447611661231629126141094085`60.*I, 0.04685815588981053003373829510125036813938400154732165398098665092965602975731`60. - 0.10016937155491020140580041050160147351629719913826082307267347530440020270845`60.*I, 0.36894548597727040093865503014012650343577737627942533570023560270812001710737`60. + 0.08355745722334626789951753985176186598739794799882590828173706639336816371372`60.*I, -0.25791625185364164019222634009337296394133080123679972788107774474967149115893`60. + 0.18644054001185191687423943397800090169848442789370401518379629295615332595698`60.*I, 0.031146539721239142756853414370179291981690100358521736441540848748599037814`60. + 0.07858452292805240654596580572746691482119453678158607748487853977096469297668`60.*I, -0.08015177864045779985676361778003331221211538291953614880940523071894303620158`60. - 0.08300070527187743518193115067571787428843441521160995997669038089400178511699`60.*I, 0.67235236335087066058705035884195664802549965981436101147303998372514849186525`60., 0.08044660179310485680018741152753613013663006634048821461154371830083225337801`60. + 0.14931447813402250796732954216569929722309390839797770143308586737008705142326`60.*I, 0.0470881124786439901626899716647311930028219651574313091568983866625628049393`60. + 0.06478329951088116272530345337053739333934732805804402922840546239192826187772`60.*I, -0.14978537567477698752848321431482192894353165681508967183204557278681282732343`60. - 0.01199970975883696676460073871123597514649784137662053055868688358496277124095`60.*I, 0.18223289270324354234335039713813636061010770569019091307400280603087177063346`60. - 0.05713106873504005635188308313529642747651351478586953709380786991428575397693`60.*I, -0.0575488037771280892071042506270211515789064999755929188524379315516418852292`60. + 0.06813069238947280708043392859180829901896160494606023977482813192881254912145`60.*I, 0.0114099117308180353370774531871415399818884352014256597830524340390738813014`60. + 0.01693870070927988134666043415804228859838096878481868718828722872726626367197`60.*I}, {0.0669442408854477052647226489557322142264781700690419782787096170102697149572`60. + 0.02453115594522412654052734210549149591675674017455319406154347056060731302392`60.*I, -0.23304213246674689115267339864309592026227789695067153770824223524818450208591`60. - 0.20199657838785613526694467825659040187170549714180508641960692618099995034979`60.*I, 0.60389741292201394505966662680382826760454665843241162670699947019882846795243`60., 0.18365811995214255157228716329815630104706284601931914156818942855609391499473`60. - 0.08750602571679847152942442792230070723833697414449646827801784227035600672751`60.*I, 0.08474977443572945027534449003276062858581955381400737862687958665740558009326`60. + 0.05228335151554809817454227530046920536931793750661033254571389985807657462075`60.*I, -0.02665308402595231435393989895314171927830807379551521502602584187940216999212`60. - 0.06400980061714188884272058375785480842120294708457689715646643510477693805415`60.*I, 0.17932782567886824045535130288926854280872570370810626684922345129461255693881`60. + 0.07294246039047130728613190178199139493806379442809846799522550266662388031419`60.*I, 0.06517463558383773684264712719923206579291123300356333431183902691930356947112`60. + 0.0060437017841274872174416949972820911109857889758091445412222645170045368478`60.*I, -0.5737110531846103523908143124990147234657666804482786953242282954470835064557`60. - 0.05784415082199767643688418357045515980971700302034804338588906675581638351844`60.*I, -0.22358532044574540648435953803635583088169311652768061452651886532452906379772`60. - 0.12464296812581841999566679102695179253922095994418684336935535772057081839937`60.*I, -0.00224264879313846039488160191287959652831221825358050846749403624281272765596`60. - 0.01803362596205610803408113066042990408602891849346877609966101669523239369085`60.*I, -0.01125605837263265959506788693405439614903175252106317386645597700489872410739`60. - 0.04065460131433509681666696996318099734582921172034915416265779297832044203303`60.*I, -0.15325157787542283330398266393249807227543756536213683448058820270211827044995`60. + 0.08147069241001375398556159764476148989970092507836170068140613147160988998228`60.*I, -0.06884096957766266752555864698658990329224907005331841428538103030243108765181`60. - 0.01574559499719099504950902367198172616981726904563344337212892346906171417528`60.*I, 0.01837737817561240582677613442474739287629438956945862267428784315373716854403`60. + 0.04056405174065876995358573792294567687735839775036484953372928805951508374904`60.*I, 0.00329600895691132680970373913899080384920724465430368914990034502985193234937`60. + 0.00279654340577539602649276648462583319993932367131136697480353346569888233923`60.*I}, {-0.03969685413540674260300269919069224430273247519830254493871381413112104299761`60. + 0.01950488942974157766510541330225768061996761115799721975938476763824650366869`60.*I, -0.01679660363428638409750840087415530625928821137266716382606074138126550940352`60. + 0.06144076441605077974169434486819308124533122092666999454537794341007745531851`60.*I, -0.06913655374095464801441120956265985854461912898334354135986720258156316181522`60. - 0.02236769358131427771452097896270037039977671633871580198390423012663980032853`60.*I, -0.1664916148184093057748611497240187226726458813531336693177743457082018400505`60. + 0.01472595937515152223195461968437115201197135330081168620406237069738770942332`60.*I, -0.02701461356183743657880348310640549768711955442683575214106026884522914260587`60. + 0.01075507480245087761185555369672121283804044168762968981552740962262890845324`60.*I, 0.10072745807308603672077900103257013043644114656301879580092420117045790889404`60. - 0.1643045406515949723065013645825924263361434038915422958115038380679280515713`60.*I, 0.57805874015450733257482055823992504988486501467289342523916583544656322751922`60., 0.25357322822624033032298739907518998095948391031903793452616035631260286446168`60. - 0.09268298831988705455429398299868440788766011873554579487677255904539358528112`60.*I, 0.24552858284865029845598996949712137766288640388508341363096993910328302180922`60. - 0.04061837263754313866403945785562458162663780575088061880566476219304147454857`60.*I, 0.03629394336899018322219601542175584082400208901452298956343210207916758442215`60. - 0.06097304027081688686548941357826501308911918651155120877918762901980062765602`60.*I, 0.0510726335052044481646525314247414893766450751061874085772637259304194931644`60. - 0.02319341344340805822932333197340633987987400844107465539389383672010282294275`60.*I, 0.0238716001107808883689491063732944129847778234898812458521689118481920063423`60. - 0.01902503726664441776973788733026569492519115381844458377615537367512930583712`60.*I, -0.47896390575728004343979247660198070619815189209330321347489893485935680435767`60. + 0.02746341034014884757061549457949885204539328276704212060485775747782682242133`60.*I, -0.15245428676345323930580867166378565321209364556662269488733586961646761301699`60. + 0.05402077987486915006705308984719501041572262447760624561750455381730228594927`60.*I, -0.34980975031568887291204442295051188035243608108093813213900162552253242107148`60. + 0.18550818825563240731798461151154793305187846336698049304780650827715781878473`60.*I, -0.14301030229687388206687807490174108370565477376449154886397957728087029989795`60. + 0.10554943391163049446138325829374579783317214778651848784871181145999948349478`60.*I}, {-0.04878640690001735228329053533972380773648655970711145620160982200191145247856`60. + 0.01306600469707132637103091779227819425933751576904849498133692273363361433196`60.*I, -0.02193673709299933758289290005287546747812868719021258567105832169618610724721`60. - 0.04203264637023019845079556941520670626814612663527506524532879218358684242503`60.*I, 0.05136636111175358870820368662224101825791890725162998046724879786730323019776`60. - 0.03491982534675743406037864450595131016721459425840334959107815917787199873276`60.*I, 0.04148599597924347579183955960981728143109579415057462339439770653991051988232`60. - 0.04349895339209383691680263913294175446901489675727063006612572789343955038401`60.*I, 0.10669195527155716086884283281145190623661492984879041946472915660524685275923`60. - 0.0353225275757877913035048400537984708712673680492617539019336225783117602341`60.*I, 0.04909235315019747902269129170019870898354893862138386991642221725354187281862`60. + 0.07073727625621281796796984531593063154657772461877682194309025939604060777425`60.*I, -0.1004534410066861865768467332777604137682164563360136776003829007577475877295`60. + 0.09923716223123480173173979683097421300533061142948869589468557529037018405603`60.*I, -0.14431413153946560262257958833315962405943756661372822255341565779874552569447`60. + 0.19149582414599511506773599550763592660513357381728054091430704854741254329977`60.*I, 0.19248871947819696836855410430140637921858118882808134038513443964223147846599`60. + 0.02301976573010553194020203918702304267528502569454722160451774492083221775304`60.*I, 0.0015407615808801953097977923888875051007869809216117419044661449140882658835`60. + 0.17711959480799630126349435052782930180924129270237263391904288982049792325372`60.*I, -0.21666687441013698576905417316054963572360798440586819720546527343534441515647`60. + 0.06588532196745651718221539418199384399381496350452251659424898237218071300329`60.*I, -0.13918548024392372312767747164980966004757353677698493044155546085033457664541`60. - 0.0973223634798680476899399735561700847803647158680982008181750510046440502698`60.*I, -0.46124652926477018028136072471780809285239672483591571899401116057315511776367`60. - 0.08765012684847725663106622784593794834860730883589061925833874945125713686532`60.*I, 0.07976158058098913731617476661434462837500555415645253652067054655160679921372`60. - 0.33574679658937445690023959948848175102109323417399089270970272060202003828494`60.*I, 0.52773871181788946970534776848340599070110762350840078388977503447551809268395`60., 0.31326819879561389880351884054752273719066326189880392491733652942764923953456`60. - 0.15811459167565500157840937468890182097744827958503934870174639627467857860174`60.*I}, {0.1047527015653252693832899403764336256033006296406379855901879474022708439243`60. - 0.03109427536992938195691351347889474181917183708463883310080786014935809291494`60.*I, -0.00668997979663509287552725168478830264390053814324187180151139902011922483813`60. + 0.1279088058456827280362212297869731448025992575292281582395545279890251600367`60.*I, -0.13116093067239087484956663435768029196005444464428946117532500806513482970871`60. - 0.00478234693251818569535273103874597310931914712775856716568615117288477584211`60.*I, -0.3299801297296943573304160667809393088930467878449982679614956375340935027067`60. - 0.02089417505979276160380020594869768727351277294859823410846765170435835812857`60.*I, -0.27326445390773009090224310312698789148941177529520379690409418948739068973371`60. + 0.02551123311597284901940322674946812106233587460240410955043051883922825113403`60.*I, -0.00544680772019141229949227478370019370205203773699795533117120495756390375651`60. - 0.20101132488273644307128307397424883262095726989538725468068728974491992828901`60.*I, 0.50247386010428531358769247255598256775595043833528080315235908163016771591269`60., 0.24603548214125110808758915119839192968758239353136337247371791308106405216008`60. - 0.10193225071956540558237100752247425120687883578886498637694157505012444962819`60.*I, -0.25497586321662870517401869498921176859650884141892119577026858133889700918581`60. + 0.01407031112309314997935943578820175572948753939243580554136069443446005066975`60.*I, 0.00693908344065445639968357473668000273813586746301650007535673990126823749341`60. - 0.1853189588146621999858912597627906680226275202144143322586818445539074826416`60.*I, 0.2484258947333860919798384445081701911986239655165355962875960797018851492429`60. - 0.02939849973390940456282944716363010410451722608144804237243315806682846095874`60.*I, 0.07374962004622125625071474130237457866055983165035485750400869847814831759671`60. - 0.0516071539532645388369386697163021534242939403607053155353264376453868332985`60.*I, 0.23840725000712832088400910856727966494158320188267370335888747787110337835443`60. + 0.1120795492143602594084689930561116525231569412843625806145671677420278112778`60.*I, 0.09120682519734719735792531616530461261259404429556349722815435337946914257751`60. - 0.08271224635200895538090725704146982146692755821652633339762617342721749761439`60.*I, 0.35087764596257874920026313357476662245103624567370622590404229809872072141836`60. - 0.05280017792858642815597709454797191995223709045256146406005225044236971924876`60.*I, 0.14382359369787655208205894117235978595069857975155591403178355660041920147853`60. - 0.06715634469000536088736089633741222394647682012070959240946753860843921374969`60.*I}, {0.01299811730588998567862530443622767965697748969715585500283267773160373438556`60. + 0.00041490797045797658374844480636008938657193517636443023882356913144967186027`60.*I, -0.03426154208541245723373264711633263629667725191767438506488151857469367260128`60. + 0.01644457096906503743981817168774473676214695591575886801462945291579896481782`60.*I, -0.04612146745172108691126453935551465158787384676366451821096862321553132698292`60. + 0.00475181186380332110161502342046150900896596897365968389016264976697536807268`60.*I, 0.12976722047154826759457519644049997257334779011319225612958146304162998783111`60. - 0.04746361240444480599655970952658285884895152366409939314552963813241606258266`60.*I, -0.04460241496763064600428793652112484051085668344133916618231875313438688155776`60. - 0.01218263598368929636990611145987063723525483117073819964071795914525386428798`60.*I, 0.12550402705127725839985677534116112662700908121154329908558640315896522285319`60. - 0.01913427939842004261943397673663987906883854439402996778596613029019985174379`60.*I, 0.1353798015014570816195477713375896823027262980429088715275765947177075772133`60. + 0.04837962432917905473240691731989600010919816903084286193481070658101329781076`60.*I, -0.37803177358432397689665230414136312758869361907995484658784409126913968293552`60. - 0.03802691398941646184654341018378709707413810087284104916912790022755026748897`60.*I, -0.0336702226360903184303553885143258135145676845711407283710727724613253083177`60. - 0.02048328599812168025627130597823043953142738106399513167408318097226385340719`60.*I, 0.11492979903829251266811754487503369146910177166369222654251088326222099636943`60. - 0.00838219073292501604020042015233247018524474062813238098129792992688258384483`60.*I, 0.10803315351830041479565966387112657878267519232958314115186867036392486885578`60. + 0.03244458136550552959036236772548424600317514254388151961237573400997141873201`60.*I, -0.30607015930635682752311036266553957631164095839038160320859205320892206874158`60. + 0.02600983126216594991588406986980103792274064211942300545604506462660657185436`60.*I, 0.07723069420327904240598094800210228496123142058021993589943186472757262562222`60. + 0.05213236950751392529689388183532885568214828034357340608865526091046243947214`60.*I, -0.26732579319528436484005543753342694697971977781121060427020129520584650959597`60. + 0.00105882167005531610007175675362361663657839766943643305328816773810151462413`60.*I, -0.24710809886502863808790067902860971751545982235921891929800079835120140862294`60. - 0.09513523904373359762470809770952462248728055155909220249273362227100264233419`60.*I, 0.72228502490190628810478076136398845782364293295474344935137274476762846871535`60.}, {-0.08770937725789540841367311998563614550763707703459173601709028949465808180161`60. - 0.19283213372388051153978137540898936729286264386400558653145271952762544864594`60.*I, 0.73176188345282783823004193918385986164630027476170430090624622578774049023695`60., 0.1698688326660589790586286788585555791954152535637189881954761809671774574022`60. + 0.22168537375615091380216014288694812718550959134267046293754189810576107218849`60.*I, 0.17673011213136131063271810258828694811465486054100581771730300739414555913506`60. + 0.38283528953672446250767308762264193174671299980999299188445620012023632359761`60.*I, -0.12639533166415917182091269444573376658066348605113782280031760821263576908797`60. + 0.11321604380486785523401668209596125388930626611175364017861197258291131175607`60.*I, 0.12845258655651335692489877948367812860559385647763296331657394072617187112231`60. + 0.12535236039467680826487538654460305600700003272525545918071882163838769356821`60.*I, -0.01891467026771127934745578604458080835706408988774809129998027754645159071223`60. + 0.13747760533623320274933340746135371032680157209548163270385484115192280617261`60.*I, 0.02531065779435850454405142126564911677721320649867324137044883659507931683527`60. + 0.10674771083726508762505166964588902050459228398045535804917092057311284737178`60.*I, -0.14472875851924581383854678743984601293497660625121225635126667494830122184896`60. + 0.00460652082901778455099175420897957798234018206209017006275441802044459378463`60.*I, 0.14300451258240142610968237210779189758126737393962384174851788901573923462682`60. - 0.03352777165073435930334062082293297021183845718165807726789991267958835798251`60.*I, 0.02251625277057579202772704692843426325283213747155976247166941996881453796683`60. + 0.06952403319281572980151929814491184013753025151995899943625084073167243285165`60.*I, 0.06687042476817430916329120098276349894145191812061345667716236323323687308863`60. + 0.07310856408806763434260412472146205710578989398753120224515348831405236339452`60.*I, -0.05461885214228294249171759826094872059119489117177174151727789456648746221808`60. + 0.06453268722340821063344315043282203063059275649634289607721975741961855456255`60.*I, 0.04096572314875705158551476184492598929062384173325029702093182634504339925702`60. + 0.02892978198725811275282177723848615120523133204353654597683922368107242067295`60.*I, -0.00396324843002732699101035001986664005169397105461858456844663958029578645615`60. + 0.05101330668346360759828618031536843219810340400738502516627761827767698740344`60.*I, 0.00950229240485197799542294719601128019138357405575477588087619604858945650708`60. + 0.0384756650203969321443938365501586752261671850506408219154043258338999353156`60.*I}, {-0.2985905636480384390245319153782869505043614480661596060678943582947208830765`60. + 0.16234685979065913065067883885871596537323625515661909595899094610615851045465`60.*I, -0.18624997806291050373949252980972352963879800260350650947721424464928997376997`60. - 0.32363980154444429662091317413562130762690351560900709102008128696548658448687`60.*I, 0.29334011983605559432853475864983840388842337179883684837949186493175331387573`60. - 0.15636593944224647323454901115521024624374547483518462992368733590893927761987`60.*I, 0.20155227376797753727472148375467067922676763540110145535961367069663758457572`60. - 0.12657153636668717266731823010506811930003317040382217856177564767703949817494`60.*I, 0.4962422487852722790560731384086252314116335691474921073479164850973676855616`60., 0.15301324406405659607583699231969095967623645054406134236762862630335183144949`60. - 0.03750682499195930674995447443221726946119385685521322431791331474728025270179`60.*I, 0.25258020637368885995574443374496923277638208508999414957627737518135399794297`60. - 0.0333045466668711227325840373901688271861109974432755751793322060224299071306`60.*I, 0.11464433119358685772152882951118225578723294076171487212911797870204519060731`60. - 0.01915200512603333658506766947591396302225674814039773775050870519368643144974`60.*I, 0.31828251924200456607144883340204430165688210765420639310012682897046939117559`60. + 0.06324626343573195439400596513397057453927544599419849592961467674394752338692`60.*I, 0.04070937153993498142120600451082258566737097441210563212570610804480542601185`60. - 0.02314081212034655859331421016689942586340963932373455947588602676971274693252`60.*I, 0.16476267493102027540913116517451157284838385457890526552112837313455677760726`60. - 0.07051796743635149544591775395661070650216906774158776349320541576704701443176`60.*I, 0.07333887990217396418845092470882195232376319123472089852962445547479909364714`60. - 0.04346402531419855366091808524455398741823871919944219660355680230335872155568`60.*I, 0.23090430366621236035430200219621033315792182050339724612720925319373305762186`60. - 0.07780755807343174690897981937162192644690398355610157991643212671055749539209`60.*I, 0.07521227531245059236976503175237735370978820598884250326111131946144040184768`60. - 0.02877748018084938774782278576652099345596161232447681834738930807549509062261`60.*I, 0.10741447667011588285026509253528914827583688608752456533726656318412504989455`60. - 0.03850881812286129246740195648787905703576363682523236799365799814739624974925`60.*I, 0.04907623014297009988482611468855858317004065807716814228412464915522292961484`60. - 0.01586742978982890026618238431722160519198116852982549873472769968824668198786`60.*I}, {-0.01676244878316448928382405634799625670221294087181612241093953939255283930765`60. + 0.01913913683443805897931428876594538906247410387425413358390529356818272110085`60.*I, 0.03201162946097786075055246576555157932927201496759585055982292376760799019656`60. - 0.08353394154747849006786290232704853898446913078613596293180939312095990743956`60.*I, 0.04115800991540183519082367729434548171078136737520459315962566671936650011824`60. - 0.08176156609104678514792920938922503648910701546593526705217230758944950597366`60.*I, -0.01624506904202819951041365460884323654727304567132285961568727421640795874232`60. + 0.29526300764653150739634597999230952309804261733220878961245956500466182282144`60.*I, 0.06467101087157889717371720200010346596686317521564293257886012120658383304695`60. - 0.05071333729277278778044475848547303001169094231081416316814224016252700208543`60.*I, -0.1029590014428103514559271083208092425504966486964216498391298996056216505685`60. + 0.16248552799449681928643980238790998075612296653584169829775029319662301309836`60.*I, -0.26650244590593539452721008496849817287164511734676016160453991830421018975344`60. + 0.02763759139050767841883098331362259382923896855938220501245314664869983768078`60.*I, 0.71030121405312006568363661423019452675451154754766962218932768851909218006217`60., 0.04599198522190709057801842636232823708110356649963928618159206964562436395657`60. - 0.01275682557812365781642434792339082995666016974962842348144282188725368363907`60.*I, -0.07739707015499585140685244533240602259001775845699920144099789292609982825628`60. + 0.06642298614184153606191070342454331250067334655493004833240080838982636979572`60.*I, -0.12344103670916687762448833779015378304482009780462563888057658469389628637673`60. + 0.00220840713341839855602075149563911429743455435377047660933319864724123464338`60.*I, 0.31263608864957693801783017057344636208792454041291467094923709414658038430193`60. - 0.00484761970838872955593012062632322612697347610280160936201637448757143042132`60.*I, -0.05383943147237604898484337428316650731403810345410711494427051562934202045264`60. - 0.04252739482662275163479793882568354713525998470167347881425362909591964929507`60.*I, 0.10115256963817024470375587214102047040629704908454196676935513463609147343012`60. + 0.03305021743345671217489769541712080129240399984603018353372390543022585739578`60.*I, -0.06336762474476668366138796614128247131736273937963408545328137109919472152043`60. + 0.08177858219873732890566249429109920316612831712977689255002107415694535586746`60.*I, 0.3239701059890214367165710358376804168968843867959455031904820448599593836369`60. - 0.13444896810500375320625623780999532310165217033803502762055580849553703894374`60.*I}, {0.00884927947011789218646113986913117177124459048375858490522820747679608001344`60. + 0.03834270922473273876963858999802470569531427766929567038141119280197681656793`60.*I, -0.12677379761253736498016634933860449992246218191439643837417488636302133889519`60. - 0.16238357046024129373399956117307971010902457990180650157232280770063472340723`60.*I, -0.1458320942466316700420870622026638406860473395748128940437333894130885103871`60. - 0.08646344273297801359431725040972858781175339662135717868938502150761735656367`60.*I, 0.75749602557904315317043140040057894159562525125133901552021863117749757219285`60., -0.10656502461464928262110051963017092760242743822351695089285003682564563585121`60. - 0.06917022526327788983067847159982942643846403671190510486673915602297669567665`60.*I, 0.3954829219130597061399071210329081015209716741107398274281815418889240884282`60. - 0.02849065608081774003562058062987275305452420353811775483817979566246954610029`60.*I, 0.12561017920951728554080485410748497513028494495624019728325781621828279215414`60. + 0.10860709649228811961085141633995405087372170871855769365018424591752699819947`60.*I, 0.06015587496413872127535691292336563501334617352482771672436826714361628595695`60. + 0.25362614043627883524410210061020804290592509183094904850769884547499491839378`60.*I, -0.04495173086851643555048503148675226695877279910971011493059719002385130194633`60. - 0.03634734664856878090541485898831158474343239609020183812061275904899846720582`60.*I, 0.13925970169296224701092583919107391679190415439255366716054527353353377977048`60. - 0.03703348521105720981261289574538496058804299451542566441340440575270048284479`60.*I, 0.03002311948991620660164811823944007573138265173468309515477694311566327155602`60. + 0.04127501318315029164247714826965728827482585024745506581364259242723862537398`60.*I, 0.13746276539724048466651436268912873415637914727537710397449703361467043245815`60. + 0.04086904225439725200748634683896224274963866615296529821473235029979105937984`60.*I, -0.03120579413314040615373245854029245498715217674810264139045424067943140617426`60. + 0.02282077189153753738590490876807749550663890841581025978650280739206059497494`60.*I, 0.10092688270439068715373639176001630203975686758121524977174506250191904140069`60. - 0.01667199124350487380257738919703601521874493666643805894696071930418536852402`60.*I, 0.03961138708962059745287217147841018468102875273176983362602793005935326920164`60. + 0.02824343316066095289819496993612194443146725076118608147475151673808757563178`60.*I, 0.05040886033326214279747064611868060870002024049353572383055518666887360374948`60. + 0.14299118249412418560229394308096792411339053571309043250122645618949335999224`60.*I}, {0.88705347889888573906745957964212763073026093936842766848653158618125108355888`60., 0.24503073220982304568782834859178752734799562665102368179747539239364258812541`60. + 0.13034109575727849381264531696323612464596589792507470713279405091162758224979`60.*I, 0.19070613749495816324715726439589258411698664491283975680302328531505540746636`60. - 0.00930272709022954087029663906661491289281654724480077568490986771965815208783`60.*I, 0.05872728546005038913360529440597820281388238204674996329169517592429082595217`60. + 0.01721437508104932476610861673493852521180910884455789838058264755040917172493`60.*I, 0.16048458566986279824638502879891432162793146056669997195891501025428222364889`60. - 0.08726548877179235660492276841962727415715208858933783413355106625489767429976`60.*I, 0.05859290980542174390734304178039998822387374798265778872179720676432085732551`60. - 0.00582730126958218958533205206388990508413892211018693409357076734573793995755`60.*I, 0.04390529829547964437974663846351275222952548121844037683375039080378132573925`60. - 0.02356247843232300993330876331211186264046851461129640828012152875224184422014`60.*I, 0.01793193214888839099537359667203390620282970937892799819182221731695543901889`60. - 0.00327247089484216016952653022153339403695498598733069170607217412439557097359`60.*I, 0.17516782602032799099478305747162883042028058312203940663150422264062303979896`60. - 0.12295948504537500978578483095525643361694838566608841815115952417869018245911`60.*I, 0.06662944292629028989916946325060545795404814545405635310763986850276381812613`60. - 0.01061924851668154674565243909717378170563464104432109919828018769970234526447`60.*I, 0.04052419443867354466359759377766613712393445367996450658793634107338627553579`60. - 0.03046735613013955935657629937709814027337106473902718291115264408887320087018`60.*I, 0.01633976083957607022108330568058910692701184494267056063825444612866560041179`60. - 0.00545083898637495584168004684661228924022640357090584764196790327449733882348`60.*I, 0.02894860717759769646749425320542008630744420615861065112945621318642824643463`60. - 0.04082321577974662543475051751023713360861062160826372883293763011592246462862`60.*I, 0.0137943927506771886997943331226651926326732778502172023445399658975663885552`60. - 0.00916452765375077475507609812594912483714222423461477515704132836997022944248`60.*I, 0.00919455177763874491777052111745217198137756910069352867539733439432624621716`60. - 0.01163224975736477065520662599364876773393692553720736457305167364142928749262`60.*I, 0.00472121384543757867498930013116387708859602434500193280676618329226790446976`60. - 0.00326935176472285582820176564165625822487834275039763844549372438947638774671`60.*I}};
braData[4] = {{-0.00266619197374147590930034528189581531080608829023444775765963203382458025614`58.67393197937674 - 0.01755555115488567215398380914781316941182326443815989219576225706218423857636`59.03281884437342*I, 0.06855194480137960187366619672204710832119861841553004896723808706953688553519`59.017830525942394 - 0.02152187390250395262725142950201126773478839317166199618889242410174614901573`58.98063866694108*I, -0.1129813457803957902185756777159057657506399422746399939863616914135455772443`58.853349335095004 + 0.1473519951219938182438984041256241402706743190505200822700586373414915592344`59.01781851328561*I, -0.082201706042280214410410444051381328455750059795677054142077110577162939576`59.02235168221164 - 0.03993207307444840574030614905123889424658953039592568513759439407435763278784`58.75987374719095*I, 0.09931566303521151249937075248649813798990535321063553046797715418028757971498`58.77967721070066 - 0.18720047840765737292214154306204839310976599059744176952656711137674942198036`59.02162650100213*I, 0.35170659310902189335396480978562521041240666425671630294570532551116226612399`59.020200010302595 + 0.21762733742633787539610279390179082993562567938331723932493493609853907623892`58.81223572182688*I, -0.37308118458361200486375012965344549608521889943136361732798299854816359856671`59.03398042849803 + 0.08270911763019605551742545336559287206796570211958132086010200621268471605538`58.92325911637712*I, -0.058850714435556782776287522113010052671829544812489701848416535183439618291`58.950687297727974 + 0.03963834755863245546917669434834210043642055404081200433031866945252989794077`59.0064453469293*I, -0.07159985570794014210907049567520696557865592078251265666429542388842740733452`58.763900412586985 + 0.14481707407056500794908576010082485950444772962374914746904199971000135102832`59.02221166627193*I, -0.47132529156051607624396922974645947502811976028202530411501008067292509434904`59.022553095667185 - 0.22310936586729691276860651897608813970303320961345143174292840011189217736995`58.75389545961172*I, 0.92015953239776775907152020972612869956448913889706177308099039913011512346645`59.03419264974022 - 0.21571115907907808336379062180622996300829478235441363981739801171644406843293`58.9650041549451*I, 0.18780632996557150614408402111035026795677795567398692874070095736717189469208`59.02456826960989 - 0.0527436040640677109737994830721611030126174299416167170556873394861741000104`58.97514086847981*I, -0.28429418458557832359304639909732392433011117234319761068075033738483411230385`58.97498824366565 + 0.15264693989550615646777033276760674076966845009172861799167508523585087451103`59.00057897788302*I, -0.17281832855262560201587438996772827862760277191028057319069034916676642064084`59.02509476743692 - 0.05481548263375999138853289986333118811176816808643770451979820161878364392232`58.65235903854322*I, 0.09898144962644466065851464831135072701442592673520260147176649747396910250112`59.03143882150226 - 0.006797896733041039200486644808267949715654068317876925395785466977581447375`58.245799733696245*I, 0.0115783811765288912487018262598713163829297699838936158217030018299462097308`58.91700321255509 - 0.01014257162608494284083722073439922514666960778579476778107013958757791161139`59.01184378926689*I}, {0.00715360492971074755173914165359778402575599387027169976869033031720351267137`59.12069487735961 + 0.00111368544982545719844582171940677545627640413126198184255498774576681110111`58.80269387307768*I, -0.01603737908941209362113009014133905678886653062968243434421419626626415742797`59.11155706878231 + 0.02516195842754943063485295708709677373080897965491006670080464530453665061335`59.047485075810954*I, 0.01310047180578002661607613453158951734510558205956200027354636080663629039388`59.10957469698429 - 0.02551863505500413520083075845819516800236250305310055523280179210596860316698`59.06903910726577*I, -0.07402435579659184844586861888859685111122620652519094887392764681359814924485`59.11974113902755 + 0.00167533806389601491166026925524256440887196685103815837383669249219043032066`57.79210623908979*I, 0.01612137106383622299157680114322297039501135196581504748561888383657542873635`59.06061500789504 + 0.00904570528959160977246374210412005880594162970536817243603389292496943836177`59.11044039777682*I, 0.01437847667889374744154278682982862847403484859722922119138783054821282287634`58.721312437297414 + 0.0503762148214993540688892414462728537258708119025022641366832793021547764001`59.118339376857016*I, 0.06645508353295334450543307639081065591490538847643372752502767230253000468105`59.1181417365175 - 0.0214345574964329740981352912049415963348642197100397183346481487338469839805`58.75484005693747*I, -0.20907769661743920053147051072729805986200457953609912949568656304704479995759`59.12038284637285 - 0.02036134401396317706203116861438477302932057798087960969459081614898050722241`58.534470272423974*I, -0.04198253053866172867813047362697977479452361861785079226154516166393908919573`59.010321743277025 - 0.03636359714892088746279524939003050311442300552008308973420177697491058551978`59.11373542758815*I, 0.21514315273683761700568527059140086842955602993669301023703935465928751496318`59.11754526664858 - 0.09351655857551992637276222370032470194500365590694072521330951322776170378774`58.83014420322834*I, -0.30344241069078885389405729833137084642357917778391242000628219188168074948516`59.11876857230671 + 0.06216629069691294008693825269936022517438989883939767006247809632043373028193`58.623075147966105*I, 0.68344371903023715662945933060211733402581567085708320658629152496943866013415`59.121135313618616 + 0.16258784368008154823250581284701902416720635988431809606489831577481842535271`59.097958996688945*I, 0.10331127030696095618542172969177390761541127081627547133281119516644834728923`59.0440106050024 + 0.0679722564038602589021444168423879995903931236432687092215605630838627208141`59.11181433443254*I, -0.65544250521740857663462051248752718453665271941593600062403731760467406773162`59.12055009138595 - 0.08431433241296504909667956754008561908293136109997812577402472186357136968692`58.6887133951869*I, 0.18835720920266067381736421437639317110592816086352656326980366297250820741447`59.117363881205755 - 0.0883018956431605537490458686613963525976491041859030912034356687490033521171`58.84771419713492*I, 0.02509584609263771067390151797795428975585040984871219286519364582182523457288`59.11515011327405 - 0.02224711342832168117408680384474166469843939513327115470282449938196935063121`58.97135368617119*I}, {-0.02124270992028139579795911732824093427581762520122792536169863676365693759839`58.9301172001926 + 0.0149309743411481098464305452948958348879032698276133132001427915727526011406`58.99594139491941*I, -0.04591486228683443304282959495055948004292749465984517049071865631325198787464`59.00262662101978 - 0.04379348907809684999732774851500862278614907702073538416081364004432030151448`58.87060816268745*I, 0.24905926534825824564325679484022226599701603483668959249592201794442126940021`59.016242156588625 + 0.00517552810975057418058719619460956996438466479582702679290946611001879737283`57.60476319749291*I, -0.23525729202509207782400487734882961732951390784797644118179723923393097584158`59.018134869733984 + 0.02508297766109075464500898463023066043375665053081238310915569672065882989274`58.41363358176915*I, -0.32939478080777325954151865227642404946231515132845168252466384124363719706231`59.01266955440056 - 0.08655594112807403845142270746212686277842726207498808834573025825023112957953`58.56489761751311*I, 0.83446985904064121382753243614707453978264812091668994587919883287633118763789`59.0204399704656 - 0.21782087463123352108299408999915561821686132714152856701974164703426926485115`58.96314163110079*I, -0.04977193305074527779056993551767213386397079470780371044438968231229898716772`58.4905964173708 + 0.24007851968832703067749958019326999258475287258892297981060844235969250943141`59.01348569630001*I, 0.13046623900474682883441553256583604796812305968663155526199817713811368291002`59.019913595579666 - 0.02946468078474558143964869956474073915873878014190671840435627393568946595614`58.85807231476946*I, 0.24161513245794426999205550971589490257107068753250500694151411584715236265323`59.01245694634896 + 0.06698456834491395447810008319075868418536942659441415724458113315744290156152`58.58099701829519*I, -0.47373386771121859927481652006335000101910010638718452457784612710553052642205`58.94676879188965 + 0.2910439669477687973968992460630001586601197757996003679225880851897490974774`58.99305117530405*I, -0.42253891642113228743575485044020704778995894601257739707900279534939552830966`59.00548886411945 - 0.31911163062550617566769317982818909799204341808709379504337995292209725465686`58.82836704419352*I, -0.31362896499738972636661974665733261706184789219577877949980325723190139022525`58.985384369956044 + 0.13225684462792644409486775455382445433464689686295936964369838158802955967916`58.98272406908924*I, 0.23431073427868394147469490180246472929525778617125224801670301597584648311681`59.01478911680854 + 0.02787424092703414760856314326665751361864200139909820858111240065225654996915`58.29932031612078*I, 0.03745533151983025384464549332651613921839479830498159642899346873057885192564`58.56802509896589 - 0.14107264044054488250582512437490290221439848611386731573699727992504963608146`59.01262939999335*I, 0.00492609825473957496096093841959261244028573679611592955521207108480012979631`58.96552731896384 + 0.01797842186408205359788622910282183744995275361044993795832849679510443268523`59.017502375036926*I, -0.01706627334378764340937357476716688854875962786021373547544305870426030674135`59.01927799066241 + 0.00312816246107766291974595121888237778589135670363199374951308972061854418256`58.721344948627866*I}, {0.05286213205748544288631899699614540433327253235640900705727163079344434333368`59.06929850075026 - 0.04817566004049259091580611753885667216317832906834349466735314137734810627485`59.12866355725103*I, 0.18040219610035044714003586864121354741298618915262286227844973502899701166203`59.1327921596397 + 0.07653534091622471519575859586900002658826422468595007935681134791902810657794`58.9715855993846*I, -0.52330910559781959324919507415930726962727410575050379516036217376637531210066`59.13548103746783 + 0.00557598860992230446656600936534994857115271008036800362720294597268086392151`57.8779113366845*I, -0.09135267138872081297410035227387094761105041645267729767612924196614416816801`59.13320014867827 + 0.01163162989998132035945156378974240184350985074868089677260989797021955160826`59.089256214759565*I, 0.68264751728458957359807783132382719573307394555354151118680581277597761077756`59.1360073052106 - 0.06516557132636688380612380943779502651747020878271482165547892322833561458468`59.07487868107737*I, 0.13760976112471032294082665005161603890752737877270346799343949691174392460437`59.13343043508581 + 0.04414091590729231851553074953460720561324961349480094423896314800678113664731`58.9278433259453*I, 0.09963155957307487045716409064035042951489939538939233596199186832683757489856`59.09031726941497 - 0.0638269137215061443748139612951786383315629565126351912132725969795290857299`59.12584181130598*I, 0.02366834670540129587557137509057992205273993444097177674864708403114305534079`59.12739736344535 - 0.00458825000258724413224253803135789640443841052727448797902202828510759593213`59.10455079969567*I, -0.45109346722564083419832318126736631527357137596135048246078253502571965948343`59.1356343232816 + 0.01595378757885434274782402285214431780756434281791090419361208469066303650846`58.4571966092805*I, -0.02864152996226959120988476891842271841359484712783330739364079509441949858824`59.135400838891556 - 0.00006522490949348114212211071208860617266753299709691499774010475001582247166`57.18013380097977*I, -0.27603201456025883381075665321470696194412343390509984835313806947476362579306`59.1349554586803 + 0.02963932505144102541708274399696330876413714691632019270090467050179821314958`59.081195346526265*I, -0.05522351466279484376666801912509172252702396707881238045381897360453827095562`59.13454041113276 - 0.00779629678234921296961073901982490360181497036527956336312936992289486619197`58.75183646400837*I, -0.01344836391817970549624458568652350680485821220934404489802455663057845099642`59.12742517277932 - 0.01748834032388833179014313218603106023778894631701029602084531213354863645313`59.08022424221609*I, 0.01493551179945215803113172885822205415915661062536304179909546459020769885074`59.130604536192166 + 0.01165074753256842029671906098386847479165187793338163730908597746338706504849`59.04208143997919*I, -0.03930317666080135097840372260190360206652268856890857452686780692066311583654`59.12640970405829 + 0.00806769723894194650120442197005194232418862917082542550469423544891818941631`59.106210375610964*I, -0.00733174664910531838630421785024055750733481591883170407081804625767644290054`59.1130014661535 + 0.00265992440839334104478709074245575265629312634305433927322219855394638461683`59.118650633319966*I}, {-0.01420736984719498016594200681478172952172275105668817282776378971846208859505`58.96148798914768 - 0.00581089200665152222298113020095841611242595678706633662767114058614863496457`58.774306813766515*I, 0.0253305283564618042625053451859146910563574867724430460196497088950616892927`58.968935720449686 - 0.00751685070944644673908536967989421364739014572834106091072303551679169786219`58.43519141237633*I, 0.06002842562116688676703920098855522891295964945651237863157489455355315007579`58.96523173662435 + 0.00316533379499429004036742067612446843659963833169165731486428326822891883021`57.77241986974204*I, -0.14822117992982501020823891482401059146811787473312593565645857617445202104675`58.96773058663832 + 0.02717929812610017011629009064194995747885797378004110451750656653049878399519`58.25264674928072*I, -0.01086094042190826316427845178462629418705635019462690200729311534061389888141`58.46475038968315 + 0.04718032235809013045407342932181712007288555174621362417164870507038690749799`58.963362841799956*I, 0.01646633227516062385351682151232738096719912901756829865723386343687545361418`58.973084826717454 - 0.01127461673285941496551013393556212154646885458444897087364032191437165411883`58.718152158031586*I, 0.19982998300122813649846525049470518684808765829429702309234925427706777011625`58.964966881738555 + 0.01555371714716842152435353783275178804582599972746312323718337707216179202774`57.94855571050408*I, -0.47658683439490650843578156335192813283336768192022636493961941464310218668025`58.96301366886735 - 0.1255533804132120154873698392134565239560129289418750331602751427595164191054`58.53386479658017*I, 0.05652338756990415360694389138698997380311476026311264833613107637227064247112`58.66310942859463 + 0.09842806612919972266030925635803070755125437456349151494761586215864401597167`58.97189958682764*I, -0.31152970387626304480352312194583526152651513349053555375015724274477245731732`58.96285915590748 - 0.08665553671197337888411702318078191995533367368510118363386552855854269551513`58.562222532280124*I, -0.12001549130166188766718037637938794950806933282440262090364232558059288448313`58.79057289499663 - 0.13696065441434567572609047842406576479786810223732523391539296556281665336907`58.9751483353879*I, 0.67966753860054912473185431165287399392488921308773948769326466132784055183563`58.963182410715355 + 0.16813263294718741204609683505819053968584084697190837606744446922742708742582`58.501409991259194*I, -0.00728936939219031269354362737272256626408605399428468197945904022471320135742`57.26684536757056 - 0.4238503902836332958499152775373162033963030109034329481450676328320835423274`58.965970352068325*I, 0.77961391116816215402178707579883627160721637100790538886803958839739002295958`58.95977073044806 + 0.4470768025043818721011709787669763855112338262919495429112542368387351226353`58.98461767493852*I, -0.57304791759445889371126350111806234434890634637639233900102651104571530363304`58.970592033230865 + 0.25905579570576046501959694157003475817020980335506417226060105023660368503805`58.584118452443796*I, 0.13220902781449367794890216493030067326505447820101405903952874053289862681362`58.71558330485722 + 0.19471886892212631090095910991863581627962950449667260524401970135118347923825`58.973023220515316*I}, {0.06741114463410116495737165409053748765574330832067424743834073639339588030966`59.01095420486311 + 0.04045708441434942360844454714392234640482808177693538749330814821551412188574`58.98834614342367*I, -0.2807812426102331506581926296140537086822350686957093688929348636613971618537`59.03384414299046 + 0.10421353528323172298356741343661319761296574407519459754430008781651432300715`58.89220597065713*I, 0.18494860740953015716564279016839020414762295219172076523742733906632181291287`59.04036877264676 - 0.03630722368542444358879305641274632313983652921011551060879089518341728893652`58.78698855134151*I, -0.36179431924292127710586670271219586139827955646690442179665324850604285302721`59.041447719494464 - 0.05376600585003863630493217042575994262748634266125257341013260894469062105624`58.84569919246276*I, 0.00657567863187109014735196758197305913193076278651068001074324569697410105013`58.52091262146852 - 0.17518097776576553184649028678450470204750775210669572322829400101847082221132`59.04925118901238*I, 0.47499768939674091224211675084680855250218213865284987339799675884053481718446`59.03789055859772 + 0.09484023014910372708121896960661338085293377880966698173944427618867906432454`58.88912239336689*I, -0.29923745548475486373129538759584130760870398087950666256068624700034477190818`59.02076591391616 + 0.21833360152584302932456701048648146949476609870491943908747375796705092061223`58.96341236610502*I, -0.07788194091001339890779986775334202207713442933451156191322136094095416581686`58.980482881774584 + 0.14829805111383720645370468869677482990812666728308490953040777153682439672064`59.015871945553144*I, -0.20325226395118537701403454960310337658844728596959665114305394399308542635475`58.99349745311187 - 0.17749734157480583769887682768353742523837698467943676722198143979822112443125`59.00608544783284*I, 0.80933558391675160445639742451447750424754118472332755027265942188469572360364`59.04926428744567 + 0.03065585872160082761106142564680600275141076952069326880110635402303055245414`58.52600801200515*I, 0.07786410205215706353447400712852762350075119550920714807066229627179000646925`58.89353412254897 + 0.20770705820209138633021744737429491651083342813525640530251984472800497022135`59.03370642245902*I, 0.14406792889532034033594148159932296099336332209397959950936485832906471348005`59.035440017215265 - 0.04727541430174682495757575821653241151754007504531307592516398416903357875365`58.875030090355146*I, -0.30512837349949826720253565859488236427540456741224091979830020948847530307469`59.03321052727462 - 0.08161465662537723165666708645900706901682976676892871583624234039689583191353`58.92420255159685*I, 0.43689648308424957476125481424860130613846881997923088384918748541734088478101`59.04006124832535 - 0.08934180276546908405826547277649834037972674222947066752212910686807162869857`58.79499850908397*I, -0.11801953847784049540336117671205933574795408384953457993396193907383699904373`58.99325712761923 + 0.17936942835486344739071292027152604120895127867963912963525301753655129488843`59.00720006983691*I, 0.0561778050691724200689376874083668878555456624241708517573545521956721801281`59.04625734266596 + 0.0045076650546795746589645618713541796518187941483593927235228172488228018014`58.7260924908054*I}, {0.01829817135382207534263592959654377767516026235343582721264293114045136811534`59.07831432987269 + 0.03481699474784096131316163096160083150430508053282524867165085129216524493852`59.03356909013785*I, -0.35815073607433575676936371350277345430384625992870849348117803555463443494627`59.08411346804362 - 0.18885043443884704999600443419470538177993152458327916412849483053321079932599`58.83037284941059*I, 0.69877936659890059390745527341453449363866440817124715530581125582575566980782`59.08745688937833 - 0.17987072244696217531918863275191808608397101428404477901443693425208537836595`59.07009126357877*I, 0.1422775442228826221958469183126927285445348684395472198746912277792986415407`59.039031432141286 - 0.07068804628494643031845626598598634963347832117137523413094217336057776164532`59.07785390600047*I, 0.13996249685315331705908210196459838161154613793872014824087609122273632379799`59.08482785703046 + 0.05026310413270662588908866813771154769745922106539333983403288391469575513086`58.736226062185146*I, -0.02806243402877843445905108226900388848917663895647640251979343101299898130565`59.081042760957295 - 0.03517145677201346005647795288766491884834604341049461125482654716141454893048`58.98492942495993*I, 0.16483236650518175877193435956430550430209294832638206131406295063538327536483`59.086033519079606 + 0.01251396089259022725453171144806471349033890985211126401261211049618928476122`58.22042607253576*I, 0.03127802068512679582703171543453372883247592424203967963030581716882939977494`59.08579678618434 + 0.00411192465752212204214039248945625576065387574742639657655125364022459457915`58.422742599860605*I, -0.6787965405765009498150454575530669055928891926358701667037264510873006584852`59.08705899346013 + 0.1115516120102751133544644082554110975371278627940233334130514431263382614183`58.760149874921375*I, -0.22309125145537232280935142782101739866334237358744870941314963744437680130083`59.0852101570446 - 0.06006384762737638098501265545135123844816048135695397045184354214125636044914`58.65559781339122*I, 0.00271348194847587289361279078750201325596212613859041014008201595781548553516`58.38725637469754 - 0.02280736106892535854495480633053529280365814434036432497485945591422734756283`59.08585000688389*I, -0.00572809670740801617830636791575579005327545684360132226275361291221341756796`58.87577524963687 - 0.02908144395518993374042488639982359854277811521550769948697166042540313862973`59.08719845359821*I, -0.2670769211018504031720251929089105634627197832906572427503942230074491055077`59.086087039258906 + 0.07046006450733164001077386155832025322706093441688653234241878349351542484552`59.07047948349987*I, -0.0638287785209180522356647496945068950207904482400754490899072863185377269436`59.08525870765999 - 0.01645666685332847810355745458666054149699990955515903058837896761460832640821`58.64277868303446*I, -0.03416416448431093116774207152788271631417985528598929882380481176383510735189`58.94867168578922 + 0.03490435004860116812771274834250343206602403827551670745158030590885207073604`59.082201332193186*I, -0.00918384740046347524173171191848996014977432460633869690375139596053368005833`59.07178796762589 + 0.00304881240148204406689724216635015225618712607987479893192686719786884329332`59.073692259069134*I}, {0.01040909932052475400177060918515172205791399977693592262503976136557943889474`58.971013225675996 + 0.03958243498637018753125320135735772440787367391110305423513850154524383022023`59.09524256573496*I, -0.02238648816848308320228793377153001696624197443951250260470844812956129571804`58.718297358410545 + 0.09650459703683965584897961591588903244325335224418051909747253729235271886796`59.09977691126553*I, -0.09234784166020876238311626359716522998037135899086661715812929710173203763669`59.069902320412254 - 0.08945851394798495493384734500846781699956336783392711234552762198870422381975`58.99395538464544*I, -0.15814014799514530062354409665766963192302657440040998013558970011170779920288`59.09733926327859 - 0.04589347990052296978602014536841257544395814454833754913285078455416642045736`58.77578662785542*I, -0.03181081805163468746379819433829335759823210794574883415902112774600894078284`59.08739244195865 - 0.01689950491859797278064121024243412969524912205508141891295782190375499557302`58.90410277822399*I, 0.16580696148643235358934879980779030694956394118646206540128609678257063460573`59.009576949809244 - 0.14949736177342978718380846625916953358656747149095380083433143997355797673635`59.064435725066716*I, 0.60388758440358355261762441153181759273252954921757307582348829198706109189291`59.097628776645166 + 0.17106575892644380252724101153512572493988134016056789675319229686199614048037`58.76983451544649*I, 0.21554321515608279179690426033913499990269450743771379141548443584612171278531`59.09962141539114 + 0.05079884991290518671200996665399573191497268680429053544387964196725403990389`58.722536447832354*I, 0.2074605856293095925326694887106951265774077876043701960465588466836157482594`59.04474560733995 - 0.12948065122145382856307958516898191975527440185956429616737782749604557798835`59.04575979487396*I, 0.06257795594453477362374218244796954816902676279744142910494811416505275169363`59.01475688934729 - 0.05377548555534544892246972921123100609721633780405102547423887090376169017542`59.062328295766775*I, -0.00202677507024559937442513697520770744575381667812596326264356709638268363428`58.06721361931208 + 0.05791753342206538627694511009624344030778290363437194135520591970716947126186`59.108125224673024*I, -0.05719574006293628485754954932294791316271337433365960846956353640812584141381`59.020332562916956 + 0.04657824166669852430492499841611294298444708163450836181789643650031584684181`59.059860711673444*I, -0.63868923756860498891441144810979023472773899604817828390034517477832248119131`59.11528240417081 + 0.0835989996467697790083374024417110056505668377632809069165431282843141643706`58.86525492301609*I, -0.26960640691199089308494069240058982292253514057762845580691116542898955260656`59.1000300326216 - 0.06091622873072953867634700316506668196434121984069906110298018930281731596765`58.71119632203727*I, -0.29817854212127713615984464611489215460130740577858521442158391663683953785815`59.07189997958073 - 0.27368358435455972829886479544141824752246109880174267973571283547581507708857`58.987289364441224*I, -0.09936694026517273745490671544896099319388655832815508040093236396957070061994`59.06677666885819 - 0.10421244584914817817512845715992920487748332110829245119009457551201864978221`59.003308322396606*I}, {-0.01294210732570834843630162518439764213744192855653236501177038313756327295734`58.74890111499696 + 0.04136177834933633194251285579445838076886389558046525770508149338399198088854`58.976826564083595*I, 0.00365376454172875697024663572003134701848383049486709635111347898100906190357`58.97681293499634 + 0.0011162559389522402139656285348791726758009465622531186441319391872350899061`58.73444250655501*I, 0.00777744772041097396877372420871500607766703335841795724003900058834217891542`58.39781493100176 - 0.04696130757958020410008210508755157476763149800557147299485725462991205004816`58.9765550736089*I, -0.01976612311813553922782836283122716202008005951788687954961480095760534579099`58.92572525281602 + 0.04807034983089519977645918933494298706184515270848868088258444061704295474633`58.977007837644074*I, 0.09681970078596015463353883937989388672372347854109371113692421454650382941597`58.97531691557591 - 0.04911348623419304076673203392225782874199026997229620423239578376623734317185`58.64776568901202*I, 0.01433628272830549357586430924207343292195156976034532031776311688631104038605`58.97580212674747 - 0.00348872183163185551688229401509162369902002517560221398695027281099790401443`58.40682882235047*I, 0.05452636462608460945040002270688162476898555518088167918832344634148530266747`58.97268339746909 - 0.10604602473635771163247115098491036671329438258531778542303374052423949845803`58.953526721932704*I, -0.17853160347569519643722130332550698414769711114456125680083663530184621056493`58.97535391589214 + 0.08696840561890237367129705757009594043248474872345571844050570849168581912755`58.63566130287039*I, 0.24820283947808559852378157067414588122558689871089859728185910991893786131479`58.9751721994111 - 0.14545661647724172291735376315586740788592642303723087737022885745332697185327`58.68963518434127*I, -0.05867370884375491548536683643196807827346515578550398027256152731414372426253`58.785371828866 + 0.17672080131501234196703912875288372686536724357823716209253669839658106647004`58.976861808027955*I, -0.32797021602976733516485760964357188758468815190012948117571979059723717783974`58.975917309568636 + 0.05927787164544975645714041402138109195275777160923107949998861987892040025128`58.2984355556983*I, -0.09329839134809453471473141091643641713620503359061080787550521993356762813243`58.604555788343035 - 0.21206302514927836670391727661222423356793527586247295260907627856470100808008`58.97544061563303*I, -0.88807915034345237651475652816979135100574017385007999887688192798562575806267`58.97604337111955 + 0.09967804401132989088320108003139496774748747413117411189938992263814910066297`58.115459880656566*I, 0.29346392754743227468799673370730075210579357986217000314659349412789530537358`58.973815235550056 - 0.38911536714679617047432569511194424656106737479133447331215992609426100182868`58.88596677934385*I, 0.86399495427401406997461390146383001379797029786388167074089626072491568491788`58.977059077663064 + 0.37926601975267877418612288690032627461833092125788879786138232921189722650231`58.972075257835904*I, 0.3734598238552208160601161595497704688218848634301083037070310256379078750766`58.976652271389845 + 0.08154692123200552636685189961421975831302547818817443801096073185138247803002`58.54320416608116*I}, {0.14995055581764520258735174501429882106659904629795255882207888710823774736924`59.026469989469874 - 0.07742882151445041393202246520633290396605539290351426682650667052940491780789`58.93395907681512*I, -0.01639967482424550435976449367510818631159280429083901297777410150894066433518`58.73131093897223 + 0.25726321776263463577232854324403444538930019672353473718508954321284244527003`59.04085980982008*I, -0.24081132133333955193452605102926546700248704894077667085467784746442400723609`59.03391397776507 - 0.04140413422335556892133535980469969306296282532300188617132997235287820818175`58.89937836415414*I, -0.39233604379844144245656352196336750538584992765667249201687538411269900965506`59.030652405264206 - 0.08762388110302667556234386063444688046128242093946150750267455417215211107852`58.92814053999492*I, -0.39497576537583139150791986262468853590094806048910349740462075417050478875519`59.03772898631995 + 0.04637198111460465901790165782614296981874894715876833339612638921082818641212`58.68679885646449*I, 0.05956046094136380320541981922686163682807114529881407203321860863191217972335`58.93120819328846 - 0.25848597827861001678637537143216282753921055536441938287375919738723862774868`59.03020498159675*I, 0.68414939859368728930320585843999330896595321149213497437915297828944226815369`59.04229782959019 + 0.02843547225058920890267481522531556341171380302844893221986830828461591765777`58.62675863392135*I, 0.18616133622098923224997040450463023301001544284177405638861768405663405951826`59.04001602867611 + 0.01429670501635728618350832744141726339444415264500362060709440404369230921374`58.77068071610434*I, -0.31778887466228818922081491832019444956543599518646487999700132316605981862207`59.03487667233201 + 0.0691187708510728681719270552546093996248984806773000385212099238092018057896`58.81668034332336*I, 0.06884747854873988819440210759680531569162778163276085379474278946456130276285`58.97027109759367 - 0.18382346869964742482109236879076286782825903912251049212393728485130519712495`59.02119869829074*I, 0.32641689805571928227405922179243065861517169488628627452010262852703474733588`59.04161926544459 + 0.00589475352003781287365015199287217586757404851409196406096251793432497605087`58.179855234728876*I, 0.0310993578442295210718208940848986598608056956304274554308008025805469156942`58.99592222514648 - 0.05138814239502894376323229145295699776107369147799633819338994498545500685577`59.00716145544333*I, 0.25355894124556348939974282392824129080181238534915216325404025710818078381865`58.9857515243516 + 0.24637337080961041328948952424610685379280600656891088632456857553599083487206`59.01241407387295*I, 0.17962885667832163548073252982180568881547217384720086587335061935906170784242`59.01994748958523 - 0.13512763481722175415255277268757973591001662926979500953352942096192605999255`58.96582705796957*I, 0.61120501822776914558735980618536009894356317492496906102455788453763370808639`59.03321047068866 + 0.11184485789114579045178739862923462474752739777482669859917094555279846945843`58.90674543654875*I, 0.19311553163555299579661008421817501951006502610954430657665140416601809810617`59.03786585692226 + 0.02127531370799095664671281881368035061317086376581356179048035166820479853118`58.836381790981974*I}, {0.00375243483868616217780050865795421427746873808773805012105144789127951599926`59.10083404130381 - 0.01062490887659275733931455649400765382134003560433014185450653415171221707428`59.1243252390204*I, -0.0068793131987227876609451112988164933257543054458370716993317806548670927634`59.089822519766884 + 0.02463861693356779726381468871985974607329709699968175371448530474130050974119`59.13007061791992*I, -0.01190524244309462515748207633132581229839045713023826641460356904835246589664`59.10827887016159 + 0.02779890864703849342976496969182950122022802534422287720096578081125401635931`59.11856921499574*I, 0.01719633952981539042916532324095574428445835379605097891738424845655732976439`59.093013079991934 - 0.05781851887672647789236356104663843011568824811082142723778373988487720633`59.12864899613873*I, -0.02820751342233316702577332510495969604974609994443784550837685830821424505419`59.127619436725375 + 0.03058739516752094567289818193367617023016599589605546562262828863277516289814`59.082496942296935*I, 0.05314467056704052666341542068381956926271702172502267683530875166323358827514`59.12812061923807 - 0.05594520577142678924924923766744360411700026823448187382949741664584929357322`59.08055673531805*I, 0.11520934939774686911741430023443353339172046914498578249070681047511524035041`59.1389358757452 - 0.04355110102063222979841656394781739465414715212419282689769123783465689346423`58.975944404787576*I, -0.22263598811613555277712867610892121310428629118453529026682834417421577080266`59.14110182731426 + 0.05452531308050933080125553474752896235244898267721656675608186750906092298129`58.903498985285665*I, -0.04281352316805244671454266155801238803656271028197717905453906015942314026627`59.13423498762254 + 0.02865104881108052882275110160793480386776478999486682803183556360463384445353`59.04414713150012*I, 0.07685884755893628109152129491697896823384311257732113263008505186877724941471`59.13186935837138 - 0.06278883166243597465043083077618662374040405309517950202452635406483237538431`59.06183953283094*I, 0.12631949459976426473137260725008909026834423403288078570624947818988004845549`59.13832864344489 - 0.05247994017134452640544647725431346252219897890206733003948538576002532047177`58.98921615443753*I, -0.24364348886393224692953423478218355632437079766188389818225166206355001764977`59.1385275771659 + 0.0982330660404650462356173733247399084950900618545772621273774070182129839552`58.98509437622104*I, 0.16527003105014538087302794707317770461068357895861466343277444253398805275985`59.14262313070257 - 0.02508995135114879361204871535278053422401233441687256387820589104319408620775`58.800527276818656*I, -0.31301523695395406463626049474244369512156504965993743058284524582395692015142`59.141002538439636 + 0.0785653289329770258870197062835482624834994923304475485302194788241249933829`58.90811921671973*I, -0.43379068735760349653519959533698410039656909620025546981125528388280270337693`59.146263274094544 - 0.03020362171148368395378207959716369098733880851564765515003871294431116344866`58.91625045201465*I, 0.81595712711655091828805582488659309128914154518978077021164420950989741703733`59.146349833920375 + 0.06109093075497447939638508259025323014803266715646806460427221418103742674308`58.96719178753324*I}, {-0.61790626357523361723391786371089901099356948399826682501549602713527582337112`58.897080055125336 - 0.30798347811053270393729584866536391403887397660930039377755570079697285575574`58.57584034295372*I, 1.40851310362498984977624613691822272885838311576660850292385192193975247996748`58.88932343763471 - 0.54555218530081980829378147694291864347590080339080706331220221330921111893564`58.915889768124316*I, 0.55020337180736130671426369258124069946357137107151243343021904994827469628648`58.89793847165255 + 0.32763930721860296552054457246266008494772145198824510857485686783120452504313`58.623457196442175*I, 0.21435177433894841086465929174518866410694141280287130784646196754678285685453`58.9056816635448 + 0.31345863648164581831778662887660931528582165157363063459999881754659655519982`58.812392654032436*I, -0.14962440258500145130825045679699302351864838057363828531659588360979403288089`58.53350591512062 + 0.34843173837620065933211241786434558399558917914291960865600516231012891028575`58.8964707437671*I, 0.20030965085579950875116968463729784887846094800256462956403244536758359728201`58.89502957413842 + 0.05324533620350035510886879649827147717414611962172996641120666326324279126029`58.38339578398334*I, 0.02770128336646705165712611860130773139587595234354112354607349580926301325775`58.265161486718426 + 0.21003081246351579315818169589089703348082443393140966085284077591592022933554`58.89154610466969*I, 0.08217502858584294285118512445121523953015509135152643587431760512468345018256`58.902342350503275 + 0.08960421633104637459785528815638743834834426891273421767813657815957663622275`58.760194540047436*I, -0.34742212142678472903708471667526604673544976391814682717077826403129968711094`58.8898143704394 + 0.11492493349241846307125521466109837765240222345553858156813028130061599521429`58.79975358867311*I, 0.33159652820295563517996662834397157027812190132386847633995949321446157834016`58.86192108629305 - 0.16147763857863725794639689043975710021044820152655829904807795301107292621687`58.9110424057694*I, 0.1039685000775473132560513324935612398218423708820118461746645113920142647901`58.90457108343279 + 0.13921085822475440000319567454934899060759124236568185407186557700729679506026`58.79766194139525*I, 0.08871754015797310765878432355824354502267780811715828422716276517460599286765`58.901438661026816 + 0.08776442780997938579416090141261347406085623411185500511800458443588807250648`58.740859700730404*I, -0.11196123118176632871106508866334302339741759360928979647575298164005034331994`58.63704717794141 + 0.17828249127633800608628641246217032952522472811903580619408536783639687584831`58.89822639734213*I, 0.05526414909349871973341993171212183033004049439060552467063692907549487478495`58.89932392412881 + 0.04154370589536168985024157017032258552610463172794890757315178299757072027729`58.680796965386016*I, -0.02358646355808682820065108917751408001918628990823250694390617509615296717745`58.34158991540237 + 0.10042203992876058008886273757108681117809886298592929294448917025435056994554`58.894757554046116*I, 0.02451974695445810102356374084261678011678214252520961323724918891301814254111`58.89887196816045 + 0.01718382955781799333998989795170176139611949871626001320227317730219233929062`58.66414765213012*I}, {-0.56621587630118782968129990101136796899970978149131268492233221759215498710731`58.9276992024489 + 0.28263946012868928848564084918205216141507727462460205013434768702342610493475`58.63469719293543*I, -0.0823560804974339668381609037714477293327412687335227366072443460313003129583`58.24298864648235 - 0.5643573323463940311023370876016463388521786533007844382978706539944389122957`58.93545574621085*I, 0.56929010365612075083490978756411111338348090465965407951451331185597837813307`58.93434662143095 - 0.11161176371945438434798465991772651667887388201876067388031232937627931014137`58.347945360475634*I, 0.19499035755796689311173598703059114545839695723779098209918476076170314261121`58.93673670378588 - 0.01719756008736432963501991649007744912026285189974161285393012041243438067134`58.052755145805726*I, 0.79503577829956841406535641094665265181690523528665251561169790765152765357071`58.945677511806565 + 0.24650278599435258639380647116345610933306071116223157994945111568942746962832`58.872088392960805*I, 0.14905760357699488342505078905642519226101871253610065143048553883847572364589`58.93737665699153 - 0.00885676349073995055817870667928853291963926603904823912475258967997207726605`57.89613451080874*I, 0.35143136425690690874700431884638254275299241991230293550693686647960954624198`58.94263665452085 + 0.06168425282321376341389059797275223053792258686233967805251066669474583622933`58.51235241635137*I, 0.0992886402650150165588216630472012626696191838042642888156628078013156530795`58.94383732402807 + 0.02271266175593512013669766446097654031231843736977864456933358843654105790075`58.668533173742134*I, 0.44497246815144802002381318847675069542686522319534144328674007907339221377262`58.865106824919785 + 0.28474937567613411594003653117025612758560957779970928557093161743274578624727`58.905149606777854*I, 0.05018132538569925376216881564672134160032358423584729092333847813249110214631`58.89927632142972 - 0.09277863085796719980743323327087576932814479944425298556901350251703325863678`58.8877700918753*I, 0.32617218072211420043748125876744634197241097219387569257877678146712482664575`58.93837242264327 - 0.00480230875427144158946478220821113262895960035972048847134734705663959277621`57.31444183209206*I, 0.09251143446128956280159488779478002498388700575500996198523525213250832496057`58.93975204349042 + 0.00435102094482067615867265068696834461342504387040841876652417886489174217244`57.854698326747304*I, 0.48903148287694185587023134894113647762374673084603130172871067631168291420448`58.94420029952625 + 0.11972333709878131034795540238924466515299097970917629566411736408769807750981`58.71122971365425*I, 0.09689246670537774380666252249880935262993602161485750060575029859540955401925`58.94404593845757 + 0.02305921357023593773469189505122701831666403537848536571052407852597752331716`58.69327098165962*I, 0.17696417838119854868862682506954458050866484031858111983262116045528459833629`58.94221295589958 + 0.05716183364777049011799744500564516398858865899393080598256951359315378020725`58.874573469711535*I, 0.0449922047554198825489879308959337435326428944618308056818824180800428350083`58.90835208013532 + 0.02048426784066668139486459934842322855946374987756819644521446955044772748436`58.89224868588591*I}, {0.03987363948832560150544615481213538944829854675482782267404894998339102108117`59.099087717947135 + 0.02142068883013277397488397054445699558627988520727052457412958945025488405826`59.12000834314834*I, -0.13232503676350008150977738734075941052274086156456014910724578731707562243645`59.14077530308251 + 0.02434487114739178280863195569207897263322553473582596435175781113195078975872`58.76327721286263*I, -0.02798070217635395969339357797084649315437208998128113978692421077163914968525`59.12394726761104 + 0.04300881697378861329980959884941095077230189302740927548948901759368765121505`59.08751562769474*I, 0.02015767427827386958033322044804116975963930971742901231098035756015896651927`58.77029418170415 - 0.25421876811815588474755077286606391323775842078705219039856726894300536929766`59.14412663899422*I, 0.03357974409815641550501978305002069065590713018471755684173784078562497145237`59.07768762853169 + 0.0251600149565721759767308520739691227101230107150131176320230820512652952302`59.12642383472995*I, -0.13396516383086094460758437058843077658285393682354759634912354090595861652174`59.068358699786714 - 0.11320328486619492969669070733675785284170664750782064191257575947590935582429`59.1282833363797*I, -0.25843452121403200337278836828057727344230476932586530180316003124095370667892`59.14326825622771 - 0.03389211050400050291815563050474264673899887268547569425640044557548807557263`59.055388000369916*I, 0.70604372653715301116728426720876993172696894774436937204045866796167217397012`59.144637050390486 + 0.08416816328589070620011829625169629341235461976387682995223805767307908255466`59.04750864456314*I, 0.04299060142916666852732458774417771961465342573263692140258936255664758384908`59.12028935403688 + 0.01449595562416928858646071368200748547480882032541000038848471931658620978998`59.10686069626022*I, -0.12109898044216063863865172410003576884290624083015105554295504044371197408912`59.134482908833 - 0.0252654853119361850794564503344741439855538739959843878672153570792644709813`59.085941263842564*I, -0.11913361105568976479109713369659465004686685884313520519983705847402702751661`59.14306099278217 + 0.00050048127625191904278586299436087312982662769606711258499771415296089933955`57.33887045574645*I, 0.27252547212206261018331903979319406087727719352459508816988930626345971623585`59.14024081129712 - 0.06163271902382478655307472407535569123420126365966614726262448374564194052008`58.81458896208988*I, -0.03840581577434872139917264368504390484295139575942984392571406903165782631029`59.11064226205053 - 0.01639905146960092051098572133844716757611618745208874455372087960060220422515`59.11423830757509*I, 0.01459535058874660674268293103872954966658077140705644021226809269617347629017`59.10668985193547 - 0.0434980308504378221610606866844317133978576087526750789217447041342257602088`59.12046845397491*I, -0.17887437920212368549300132338867154250683878839320301910255111717133418088996`59.1423242766626 + 0.01109786471012104896571132385001711510477707322936120474690267821853842630422`58.42594449725427*I, 0.54221091003782369719359224596855422270700241679363641294305213142724157890635`59.133203805537775 + 0.1193127612629995074142209350870856968614091211105226500143569423261693711167`59.0887287833029*I}, {0.11047414634815665261205760310277728384914186495311472707884297984233360782309`59.044625728887084 + 0.16115293555676358191623299800294277854652765782944042291557349863572103311211`58.969765855164376*I, -0.49369624133297646406427110815493541243598179749485199533878661807069742950126`59.04991703427889 - 0.26303708322402562173247262426174988465664108727491674734491994439660990714793`58.78845153709579*I, -0.31665719414507681906848145768911823026087227313670193047276778591242532053896`59.050900028017764 - 0.11463379912652695986396871159935454371671400718546893415464997356145065379833`58.69027368088805*I, 0.81082417823195244681206737028890443082117745492373761914841257879481687858837`59.054601044130656 - 0.22502175493424582071544676016315713057082494742924323862394394481737746453033`59.03261264629981*I, -0.20602703007225357093887448552070031734794984321692808886414547411463620201815`59.05104429495053 - 0.06942715309212827155355285546046008620122763749548138187240930406067653650058`58.670373132273916*I, 0.40917281133129577815899122737380733551737223321295331697026029643630910116666`59.05407916628701 - 0.07679013389021049461663767850542985075120948817790695118098087719753451282714`58.761442775248426*I, 0.18701510173273034820177620039678960600451935364077210909850406392933128352177`59.04500455629719 + 0.26033825079262070155847149671448102089156856700305635171616411061960732842039`58.9636086378188*I, 0.11973702169910008217378734431908809265908969363654668680435219280430255542302`58.729653087599 - 0.28533248222606389691875276459039863195789930322682170555608175929758955978466`59.05056807572061*I, -0.07520771715612142842000081395873545186301842076218578558968779230365466372601`59.0516461457389 - 0.01749665299854034182259189206035928127339132878844464290534843000363783136328`58.55961465400694*I, 0.07320412417772959251929907116016356997975294685823031030291099637678537052076`58.948741491829836 - 0.05853199314136682482716554780564516717561613941255995409078782178120112301242`59.04580913881714*I, 0.01327713899361187479470678268751218672927024364630068077116432022807104777511`58.55945152431332 + 0.09995291453066055834378867067555825082477819472458870236102846054357697513245`59.05376096122349*I, 0.20133516683018058300860577956195401418321273881482810722653734289403452073372`58.92249860333158 - 0.1912481045141629496120881440608710318462046802524929208056364662694560845026`59.04693784859144*I, -0.08381786811573842792009885946709760594111857137366768248542094520404118650318`58.9684025013854 + 0.05806508413998184543547186906498827033156370941657785482861331213475749910179`59.04471220161669*I, 0.17688257487461021533739219790603339149540323801614663350192656170809906042713`59.03103984809314 - 0.0677395014311852707531048017504815383463028700202318280968761323279808253804`59.03812871498548*I, 0.13274724166686614391816607187685432724656014572318390973090923027747274973697`59.04696612171926 + 0.13909150985051232538333725781957434002709695755993608662361093432791337818001`58.921738878324234*I, -0.03113383294520040835942961783878505425815226520219084636289941948481120243388`58.78137825018696 - 0.16070645962621957823930559411663709821590028002684354894897698036366069475944`59.054114341391*I}, {0.98308143148723553867030327308979971442503726902990218331301429732627580243402`59.13082140308776 + 0.04316673108095497323559686788494307505492980177278207425578761864909990565678`58.94298762699129*I, 0.13159268527918115069771563543722359364491944931060501357297095708350126243654`59.09510244296333 + 0.10707165347575031646385940936700908444398127951716155135256335597432817175336`59.11790557616185*I, 0.15611550019941736803917505175488360263964883277538147019509979447522143407841`59.13023757208616 - 0.00200090803357079137160048037076821219914150290150962104195088274988247944734`58.14476547455375*I, 0.03041678165797694576165998577061580657729415062799857841029393221702599429843`59.112593564714466 + 0.01304306414439890432515138042986072635155550558872866019465534127613768349861`59.10701622983526*I, 0.19964750267370838599978390911838567726426642444822028084224027967683611679913`59.127095809773586 - 0.06376562248738965912737433211422787562948450173859451974135975044869514716228`59.00249078794553*I, 0.03879098145545976379308524445770254136494063208302270499204895641664724054299`59.12196266908688 + 0.00888137787545995481879777685657711155458488521847475327920449113686071630149`59.08760953466729*I, 0.04096144515847513163166012232899373358272708930481435717220166994160023720691`59.12857656748447 - 0.00715276464025814532256068053073958510251588700964868107122463133371625402221`58.91787340283012*I, 0.00927152832513240116271683193861000557204427729947586229516379413151770290814`59.121094650825924 + 0.00229275736747010030268361006837716442599441177302525204518046725132657621114`59.09063944613003*I, 0.28679123749337260208325578090692292606203095019804962770475544864809103131795`59.1278655952799 - 0.0699970968211069781473996545047263788002471891086449570899309994676504915969`58.96903692317144*I, 0.04870120141095189126637284292335368397562822816972378564574110504176700812284`59.11517163748793 + 0.01818438147520457278906999110821214397436991075000358488110667662783209667525`59.10365433146994*I, 0.04957524091277733256597512577646846904250355571532605455952156819216255051471`59.127811380872544 - 0.01236258798513719528211933782048572453674995479407348252818327242381076757215`58.97194862616598*I, 0.01098577190346789266527750785085783034152075307436510935270295163518190275912`59.12469299778217 + 0.00188427407430704217041425788414458631584193936990661819287649778614722626098`59.07418293371937*I, 0.06041063931106044192501517467077990521645236227409863699737304002719628587185`59.12542502925382 - 0.02919838993234114001520093824422776228688023486452181625761597423074792005425`59.04250101176948*I, 0.01338317590113915741775295654594633770464365989473782708325620870057029142124`59.130777309470844 + 0.00053034897480972924610445783848215398995034206932295726717014467049466769888`58.87191255830894*I, 0.0143239576187469658472888083183870647906672048073981887895392178093472265387`59.12788023252232 - 0.00347554992196124069730981385421227552972887563707986608390233303861584004959`58.96823250116059*I, 0.00354279197195278729307156886003611658779841607833634012399240407587626358349`59.124201174345544 + 0.00064421722745890400057962528878932117570036951017054691139219079190564012614`59.07718421772794*I}};
chargeData[4] = {{0.16397025593745124713768461926600005452683504382330463069063008483371113731152`56.320544743016434 - 3.25068765687153390957640931849625044697561475658636044820973133553247405527203`57.61775491067541*I, 0.34404515302492050380521979976534552566126182365846322841589707811437495092258`56.63336776189011 + 3.30532677302455112737335671029519038863163768674851357986138242768239361089549`57.61596671949271*I, -1.74434543023880625880956019545962694241044519745899420246387586385205465688603`57.33006534303451 - 2.90381259520502306533945047944066437706626025471964881185497340169796855294098`57.5514014358581*I, 2.3656442702296492868071832343456538313145354093197239926065127455517345383166`57.6165403863882 - 0.2137919358248230839356444193809138952330442824027044446914821990918253420989`56.57258226719634*I}, {0.0872982057650199577079842167958856115624853907197094215164173632641951318171`56.243729631111115 - 3.23430824854410836769969569968835874103586374316480288462942756081434942825945`57.812505721697235*I, 0.43817319893760519771278285464849417214599988839039574602348981816358771099737`57.00163661932005 + 2.80172654740114171705279117563418058088706664950826283617806435124495506412835`57.807416554345004*I, -0.71114162185845927523939374383477856120346664229653006142250880036815670275976`57.333526069301605 - 2.02194056589972994688943972970048735728838130523408261605745535004681248581054`57.787338356968625*I, 0.96183020516187120279683446400728528307902440128688079575393023207121330826467`57.80786111657967 - 0.14383741161719075650592264030355753562742282620174372226194293619459281630582`56.98263456435726*I}, {0.09041807922448396601281185362393947178896981103830868440874013915480092660098`56.062277214293 - 3.26427127559005673262272839069574256267077997751151283509860720977214109794349`57.61980818073269*I, 0.50250973672030541772549114256087854603116344353039398881166888553555132404844`56.85057980014509 + 2.9118348039271369368498723710076109542117841687477656469774121652014854171014`57.61360205166976*I, -1.04828763503211246571508590843265456162956982790646148269073243150518700255695`57.2130021059422 - 2.46190575036443491793527662834375494100381000393180350268623228588382298412847`57.583793065520965*I, 2.41172221208106921428306019260860527540018724223391921985444338959006985904842`57.619973317036084 + 0.00613787784333596963369519854917891654742966169065928242464489025088310950601`55.02566427457121*I}, {0.1110970937650438963599287517547084408161869651820462166903362766317348043892`56.30010789693638 - 3.33930128386992792398683098981162175052168908209696686877159334606001582537146`57.77806080318141*I, 0.6441078183403261944488902601921611958522871607076848658831688164719539770696`57.12704162426325 + 2.8126706423940958604860728925597693977776029274047002722144259012828469167272`57.76720193370587*I, 0.54366514837865963902550778569615695105230234026605489804102650268840983274242`57.04928500525167 - 2.86186508768607944063836490567287456895348216674389186253052896047783214640995`57.77060266843743*I, 3.18268948260765688150155966602228461148320430646419160123611932737711657066702`57.55056289761982 + 4.33377423514340541939872624836617595905094932464953255774606717707403894512697`57.68463491195406*I}, {0.02583933715525776113048389779638555455686165990365852781243187771577697413713`55.4113282168556 - 3.31293982222132238344861625148647906211905187098901929307623791240126806745495`57.519260395374914*I, 0.49101140582246187141027464511711825316184845498974877332161887715827818004526`56.71539411691381 + 3.08706625568491062162134227690058379362419287834859798527269837643843091669774`57.51384848690299*I, -1.14834581129431083948968619585477267500637882610303955266815341551999891445844`57.16755591876925 - 2.31147910688973023643082563216267213138116025156359021073563939485589190074495`57.471373200432076*I, 0.91683325761258830819964327487286597144247786326178493624738383703746746105656`57.51694992963775 - 0.09509633113599578130677106206717626599503920598208020141770169686747632333025`56.53282333290212*I}, {0.02130880824607776960186480583673314032477268954770677027106747291749821603908`55.34500830257047 - 3.31830863979002908623246952580503081849029658466425043769028584292559153815132`57.53736591910246*I, 0.4599005252754993740850706431345744774153733475483979861884389894191910118639`56.701864024974995 + 3.1152508891615451269764529742480126119433085642055878978417842506380348725288`57.53269314801984*I, -1.39751883067320836577378686735678097589264618253551546034169063491499222237811`57.276576751487156 - 2.13024427992705372888403795984072883418155194859816719480002659826094165294006`57.45964849087301*I, 2.28756826619612147648646731014413480255728481178461828781845063406785509126392`57.53736590499469 + 0.014701386924050285937677702383114693819000196910162452898390445062225415445`55.34535014961679*I}, {0.05493762885691883494454526659810426565114390407390459528529102703424055337938`55.778104284514356 - 3.37885348992169485688743983115317179666778140839095030081268550940945245073617`57.56700373424197*I, 0.20574111292955575438379704927051140084263488525764621051106887225656665127804`56.4456983325874 + 2.7129299883358446975223242780051979017237850898342340388539108718880070835608`57.56581583403924*I, -0.17445602177170208821525352423276878596513886880182770106310964697613386450563`56.38314773869962 - 2.65868205736442142942723035544165372581169679798903905379302201267043471871612`57.566128178586474*I, 3.10849337612162311532072843448295600899121780118515880897169343335633723651592`57.32824108242974 + 4.40001302300317710068357726802601199991457729074134032291092609919734765764406`57.47914509805883*I}, {0.05046128928893726003384796554215260088278616127877113213227280185418941354179`56.015513437404756 - 3.3911552319962829656587603320688590760158529454905556289988099216132509899736`57.84290276513357*I, 0.09734100108807364761509599005741573703243466249184939039961430248209362740253`56.407164700025255 + 2.65332157275898550110613564664885634699515012971536804488347691973157378615899`57.842658779718896*I, -0.4717599151270362502025835079823095480421609828902795345938237157936057177271`56.94694016347016 - 3.68296634370732817926654141201645287577149960088938818812028977058550853102758`57.83941687696439*I, 2.73438498271401301246084054157762119024458577935203587315623290625417623756701`57.842428697786204 - 0.13416476264357403329537674101577189500496218611992566489422061621958333272085`56.533207504215795*I}, {0.02447710350661564610656955708355516528980126454557799931661461760827450509704`55.46904668076439 - 3.38077497535915218111020639907089838538222155394944825562929297004430404372076`57.60930292145903*I, 0.00549547736404396842486995682642252286207254541985929209560351809215760681572`54.88403874520737 + 2.91930998300497934607194852549969782437464538540849411261846848024349823783311`57.60931353427839*I, -0.61223768830772200179336493535918910735652974680769674475008342050999900573003`56.90204423563255 - 3.05960097234920180246140397496133827793264502651532430838743774757633789131764`57.60078896539107*I, 0.85152749024242271406124674485216177673255611942296196969655358584966764584178`57.59911036115405 - 0.18677875181538755943456683035325643632775185811964115922556283315192050939026`56.94023915692651*I}, {0.00707217054191185224902306468698532439410329753042313777508302850975837646146`54.8168029964922 - 3.4096435283205883980397861282468246923611196111230875972136551384485688115936`57.499959248275445*I, -0.39370926116747655419656600690668733503592642609824791347817472428532452325509`56.62820974728581 + 2.90382574734453114094496598072436106515301170919161457329689438064374204983505`57.49600466821216*I, -1.44565234866162144578727069538587615197446333232784096839406461672292421267328`57.2460454353738 - 2.15387861061352356016777048916745161442026702771392124748312293987876611407937`57.41920279271762*I, 2.30070150431917477315041848359588236557352725006416101304981194982180004713758`57.49983327938607 + 0.05562662030828180394799139504076800287610743797840844668489456420948180110347`55.88325567736067*I}, {-0.04334107442775063100238766204568139678204243742184532222190751923859844126023`55.25271163111979 - 3.36306041228510535325046419380225119433618126731321530684636904916991577548105`57.14254662664423*I, -0.02843263592316646910585852726082675378904433598015387162235275115700493790978`55.02370130271054 + 3.7384015610843764555991248502429089315016214454403714059818024109398873361091`57.14257012809745*I, 0.5872214524829617459143057134693040941356322173111444509678019849357086507415`56.456248804997855 - 2.79079932646616627642687551530369471027025115847276898989197623970737916685295`57.13317550156763*I, -1.53898130765552283776554694626425852476570226199068024315252353705243247386134`56.755405484695615 + 3.42324704293019905767893181524791461134556837637716381673265987734312664459727`57.102610381414884*I}, {-0.0415843844947337521259254733514551063788288623468844643159257127369348841224`55.19494071943632 - 3.40307920104161544568910590602974537518823070021696784109746219293129306012789`57.107882498415854*I, -0.60567284247805911162918878127825732037905584673986529028688590903232738172259`56.328927925395206 + 3.59030793449489942507158694025321873456149756347224870479570726005531392331534`57.10182152331314*I, -0.17496620466584938990909392349048534079382349845123558985231566137423698625557`56.97179076711437 - 0.1633618519218913236686845767659556199770229821774833519765706995974325818641`56.94198724389636*I, 3.26337291245486238118945060985316066555504195085625777245433253377104405496719`56.86264540151722 + 4.72246642439779614012265579229251069957982781789705797069411214911442958748228`57.02314757602929*I}, {-0.01312619665284374761573788984683392516311128777400163794361252792166993564858`54.33008143189114 - 3.43850210667660930449592605847997830494524114459099328054948188348021651140943`56.748311820206965*I, -0.92897275092513104270015976681298965431999099407009631613638050191155959662427`56.22974586756024 + 2.92187664132635224311477143856655290564540771426800466039944987880564698026353`56.72740476882606*I, -3.1407291887820661405756780540275125423013732491423796133596071346868805419563`56.74698630826596 - 0.24605240228205328215995468878955656506533430439072130502983978101773474639773`55.64098342708542*I, 2.83897998595628606034161537428417902915886533305108154458116842293640165852437`56.44979839813466 + 4.87938671334561292767581346857457067129256177476707104485294342847608882767131`56.685001306524605*I}, {-0.06901354239744489740682860056553391342505128232006204355925587787650745272997`56.007910317956394 - 3.38596341465499721382476625126643185025286932538753423682857714408891197179111`57.698658259313525*I, -0.42647676476946097936248623948589882924874234330463290151310179976744530880326`56.71411648879361 + 4.09434106779603218603626812621697038299650397743375142384121754394159330968832`57.69640513133756*I, 2.46056581548189670231107379280709374110132757698515342985342525743649963087748`57.66776532685339 - 0.96359860672422710829701915741218250483057011596028513653390521748584238296394`57.26062650414843*I, 1.08272654853450064133921886855623529852874688936543589447744628790900725195776`57.67812174113707 - 0.34178389840945592044706348328272410516185411336311469716151698780884613811304`57.177354554356356*I}, {-0.06255236790284738331740037337503999379464939460629462722281640603747305147548`55.74630306569296 - 3.39529240731649688620536204976042691514537923117258595454688388795285645640779`57.48093649352657*I, -0.56644245143892979468399834732696439437194800603476240297840300518240401252901`56.632176331000295 + 3.95903531575099671853664120764253199326894060972299876952401804644831727441459`57.476609913154824*I, 1.72250453055387390300418199376070801042350628377831209994240401491098966979642`57.4779865622589 - 0.20396729651643190322554159587424790642681943658481968346280380747093002703473`56.551386728968495*I, 2.80235241801309139654822069736154510620554194928305870072366694390270843013743`57.45986138610228 + 0.89629021685450355042618108790028483839323773970426173747404526890936254245246`56.96478729180492*I}, {-0.02474465222800905345319031732950286861755910977740621462994980271485855246296`55.66723850841098 - 3.48331197952666931979893355284832265645594031272111766357482642709185288253887`57.81574952735518*I, -1.7569318471219353901046226441786636350232566546041748408129623264627084277443`57.56212535901766 + 2.61520999413282778412576439088799870474863577398337046638558069084813545271232`57.73487701109707*I, -8.00752418512374919402643534960893194586665658259820324116831809394306904697919`57.79921840329658 + 2.2528886570097409826434651532122579145971681559561681140629980985163567499416`57.248459872671376*I, -2.02124624789948606087604066026235321608317860262327983254143369772912840673566`56.913035243789615 + 16.02946255091544165837912221148746821342074026141729977278963550693007790316061`57.81233497828188*I}};
qCoefficientData[4] = {{-0.04947147760252203464226180930092972144108061077533816326305967458732619366939`49.560764582327955 + 0.20547314980990468936465773676052522736793369581836622479913186870664052295335`49.560764582327955*I, 10.45756173504223983559553351391179485948301816135503590008852382674704955168391`49.560764582327955 + 12.51059733244180154535887085385539028785564417332794975055256538457954961505334`49.560764582327955*I, 135.5617089825602061203075771893330452887830128558090154779086`49.560764582327955 + 17.24518417347997992517055912742662949395003749746695368859850067391044380292143`49.560764582327955*I, -6.52942308516244067398186353107314455185424347195248538606121828188505240761623`49.560764582327955 - 8.70371454794582918936893728169550495853089758782924026394431473600946567685071`49.560764582327955*I}, {0.00363737262965651120576887736260766808815834251410255425832142065044228796502`49.16375346775134 - 0.01411774647655931011503927118291288525970152949141726158642794277686998523947`49.16375346775134*I, -0.68050743620794754494330960513113450327754054708149934274811091720201836880158`49.16375346775134 - 0.63716063280626001876729098663255423534152605434579256279278970962492031415191`49.16375346775134*I, -4.43574960324855667913146957080363823024335978922666700088079023098344393588579`49.16375346775134 - 4.00124631553556361695074023207358639155180130306517598200812745104062162136618`49.16375346775134*I, -6.6105203684667891415638128753888805290689051481854493460692091769787554578266`49.16375346775134 - 5.87971311653845828872181792101121927771350057502217985513926165179214203080868`49.16375346775134*I}, {0.15789413304503488283070022548188986638195334497093375740357958583520177144466`49.25142809131979 + 0.37123624512317470388067356818003780308488122409489509428032507585046523070679`49.25142809131979*I, 27.8834049323344336297619852930448775699892581605729826654644`49.25142809131979 + 5.0573802561812522524790687531293698330102353051392701593181727044000268021751`49.25142809131979*I, 123.7652359529398818751848130866002794102630745913914486580258`49.25142809131979 + 42.6764510363284508107895279379539414991971506332620111414565`49.25142809131979*I, -6.0814628590013296616183459895908258094986114671924607971121200796089436177152`49.25142809131979 - 8.76138003290422634291585431298608618317795769055821857336547052314746267231672`49.25142809131979*I}, {-19.9324669501092864816408532470591038974615163936854429507757`49.276772759921954 + 13.15963435027681162914392876800529137333300481573178838452070647501449396749151`49.276772759921954*I, -42.2832004439876503541022109150407016305873930877076273028589`49.276772759921954 + 2057.6599812201965204462221618284580363876055960628946503989825`49.276772759921954*I, -285.2528938050578032587902671120597820515768793095418376844182`49.276772759921954 + 324.9371782824561344372029101740328853770011273013105476421283`49.276772759921954*I, 2.71181492852222601193848483892000622584217598940325745885945755508100888213445`49.276772759921954 - 9.62411790547207816648042001758323260079843474868335185492379632497564199698896`49.276772759921954*I}, {0.0132102776714835267139513039486477801698610034019735750201727575581903492076`47.36249224471054 - 0.0378006116565343626125981181884611456780595679587133106991598915580556715243`47.36249224471054*I, -0.2746652285571605622475202795480671746937071607951066545702`47.36249224471054 - 0.13587023117880212407766025744911114869151088126390910552023867928513777094124`47.36249224471054*I, -3.1029736215830415817291633056070203535962823683698912127152`47.36249224471054 - 0.8623727962446233964578817776071941593471231646371429686366`47.36249224471054*I, -6.519945095382075169626459993711201510809462244037848583206`47.36249224471054 - 5.7818651414738500090509104179200971792140557649460451545204`47.36249224471054*I}, {1.2963990462451391729113384733040073961496033420911393045091`47.29182593357667 + 2.1273894104120949068148231925645604787553724215278489015362`47.29182593357667*I, 28.0749095907907564660291245714198196795232318808943251694192`47.29182593357667 + 13.5929033702076336943249910527375969822022324991811942062543`47.29182593357667*I, 111.6762732088747478805999988621114326894597023681173261013558`47.29182593357667 + 33.9000425731890799058878769555369716211731581212615044046757`47.29182593357667*I, -6.083872687549763810886317131889312020344914006652148924208`47.29182593357667 - 8.5112494575352705717321446959350088966654803243796593094241`47.29182593357667*I}, {-105.3468781209523471195722450276546903529210712558107601174221`47.546758715891805 + 77.4691098636966001448321666080972378533498215694745641350572`47.546758715891805*I, -148.1586556456031987866015731072591686258774820678077622799369`47.546758715891805 + 2028.6390669813427741524046565190486788118615429697840874654442`47.546758715891805*I, -290.8430287659404460230532073771089386640615290189542240528779`47.546758715891805 + 307.147302777890998065242520712773191138661096358474867949474`47.546758715891805*I, 2.8328498157745844120603328276091146366605192621748056550445`47.546758715891805 - 9.4650023643368693363503593625609526147423408010569020503515`47.546758715891805*I}, {-0.64773966647563845659424570268031565392004835835024867081215806522957307185534`47.917052561386 + 1.1847123654232923938425352610646440142469339266019208160198`47.917052561386*I, 8.9882139112621135031281678910331328423067871494060044106546`47.917052561386 - 34.6481227956697169044076280410623007436224307378124886773116`47.917052561386*I, 167.4653969742089554359813883502169767277153401600575623934981`47.917052561386 + 55.1146863487015680169721585427211564454246252529202652818271`47.917052561386*I, -6.3117435947205572299550386143331572918999037606197005506487`47.917052561386 - 9.4300494042780752975420390576502988112328697502965914516088`47.917052561386*I}, {0.03102184969771149438266506929694153222683619762736578543898171873158814162818`47.21020467745012 - 0.07191490137462211263154294173222267555279431538319812219673841529529192284078`47.21020467745012*I, 0.07270944432372187699463695168184428622717908132389546922954975162604125979053`47.21020467745012 + 0.99518641238355793362805251870521808069800306588396115774`47.21020467745012*I, -7.5820514382615746694135619516592184335409798949121028547925`47.21020467745012 + 0.7350801501356944757469086932139004211602266072053231717086`47.21020467745012*I, -6.7139528022231402643273768688371413473650604899077211342269`47.21020467745012 - 5.6654560866492933000203894196846822817779977035276901229391`47.21020467745012*I}, {1.0509989070364077710420446029761478578349344242440105219237`46.34139982680212 + 8.2833867812732481954074640661608587176127613704043686319128`46.34139982680212*I, 33.201169393229967081668370869177079701696117717477264201907`46.34139982680212 + 12.5974661162535043901155546645870652642376023907257433305341`46.34139982680212*I, 111.6807620564352301592507549310005937929906811619527330397701`46.34139982680212 + 38.3066301579403840509775452504533865002616245704906979869186`46.34139982680212*I, -5.9997962488041824501710396205701883138626801809856558418035`46.34139982680212 - 8.5311152157128629930004080790682866504712379998783920935954`46.34139982680212*I}, {-0.00881416648255479454283672686121140209310247464581009696395373267591347478731`47.44787062853409 + 0.00952169535233896079188426250040898566433448564959110634761370095745509150224`47.44787062853409*I, -0.06879675361428220023250953904122547262524837820299620805954300926630114615038`47.44787062853409 + 0.06911757717386390229873150999944700336945813655721153075048871165166503247496`47.44787062853409*I, -0.15849454915935816096325389980350827466634097354933178463580604990838001025299`47.44787062853409 + 0.0750702055241906121515535909461658079822635588719387040529857248220429491521`47.44787062853409*I, 0.14305062966246068538131398864891644552666348461650932589258457411107608149432`47.44787062853409 - 0.306311915464039491808014606750945617235928894983183936071`47.44787062853409*I}, {6.4846614370267278919760491485312610988369651094260300597493`47.050080403314674 + 478.2094555867481237201409853882016999924538060935528457961355`47.050080403314674*I, -375.744450167933717317895645527186264642566335929465741689773`47.050080403314674 + 2392.8440559943409707367341578703351585518520502409539280614724`47.050080403314674*I, -359.3333520321739302811816715033979636273323390612361153666764`47.050080403314674 + 309.3191577678965815681395554594658613989639962600525840274012`47.050080403314674*I, 3.5033972989631737403514056062017792639566355556025419888522`47.050080403314674 - 9.724525413988572536835344073926191211983762129511866499512`47.050080403314674*I}, {-540.1301457279148454945612698478589243139076556938867862923306`46.02109025800673 + 475.9952785381156617562384174920202344403041095286667378421286`46.02109025800673*I, -809.2125489793711142619144576149633035659387082495254655420626`46.02109025800673 + 1999.8693163238323759354388144217120954250715042783660720970093`46.02109025800673*I, -352.3879227761480774864822176926644117587624096295662125194902`46.02109025800673 + 220.4118891470691630490045536527510233478814131157616168770089`46.02109025800673*I, 3.7509416570911122227289774259379647504815985501058371356076`46.02109025800673 - 8.8493889415712281476641823860992085119957632235858132806977`46.02109025800673*I}, {-2.5247903796418008507757565188202739621059293944018762708774`48.068794705321494 + 1.1591697316780094948118424536578108337321072005233726815024`48.068794705321494*I, -17.495232641886040826161466244915973160442205828326079239992`48.068794705321494 + 2.6125713416865371723102254398508648886822746211786778713094`48.068794705321494*I, -22.6872702610531042365392042374596031530996654588298207573791`48.068794705321494 - 9.1196255454743708899827139815686870874801418525498446931266`48.068794705321494*I, -6.9881112946413101632096530533704477184567227888865291124009`48.068794705321494 - 6.1531671103348796168849556808032462130993050772235697448342`48.068794705321494*I}, {28.6313296681289967282743196376982149808312217727815523949233`47.672806113381824 + 2.7403114388066891001833173746351838132001353852642750221226`47.672806113381824*I, 154.9313393245807062852681841082147100078048758106753717072757`47.672806113381824 + 63.25573252509129386748847242080211758676844781614947448608`47.672806113381824*I, 74.3258749838186636356879119790526300894213717965234276498558`47.672806113381824 + 147.1725765581979478712946224193796124250883780745287846187364`47.672806113381824*I, -4.2361956059161761974531380202458509890098691991554289988177`47.672806113381824 - 9.4038201921806827109968749319047332045297720309808138148755`47.672806113381824*I}, {-166677.5530827820349293927354128087711235877218354205966996676772`46.52602430208411 - 131140.5754974463607500770734431547659716077254087921119952639223`46.52602430208411*I, -39349.6243080302339538730707446721114935680395999426328543835024`46.52602430208411 - 52452.905065713977354463731010164025676470104655067353739164834`46.52602430208411*I, -1360.6674245230104853678894964170843064218800167636587845337227`46.52602430208411 - 3538.8671691365359712572229726975055908781343357272438049648563`46.52602430208411*I, 25.3274807437047757558118741784431253458009246100955194667194`46.52602430208411 + 2.6470788798342788947152943320782318711670324811494735302331`46.52602430208411*I}};
centralData[4] = {0.02469085781752028783643575158395178212381946726409214046529761922137666485618`59.89624719055863 - 0.03683031717043746687776000092725582862906881860094713604789587772503743765204`60.0699164708402*I, 5.19002888546122599785791436203132998587241604000088828551212665283900847990316`58.43995346347897 - 14.32482379458694907147656836604149124958941637781836447394541783912973047751635`58.87929767370258*I, 3.85510187924701423447487574282727837503919448971907300866498354509406550175964`58.8034382093705 + 2.11113924790170482161317172623038645917507503621001546933918294013394178965697`58.5731885662439*I, 0.89616887577495243151401992829254083647200642404232478661697952478395033181314`57.733057825073594 - 2.95649662106416212271116511532136036337383699450773679139181599712015734479291`58.24494127057464*I};
hamiltonian[4] = {{4.3629895827315420880317396247967161752519931850023044909854776961062956365182`60.0998989915554 + 2.23537471776503155732749234132500802946114267406948611767795732383709444455703`59.80946515023206*I, -0.32982536452268792087158147781497957344987859980468727835286524253065141494937`59.77624644207928 + 0.70774275875668323916285364869784091013145684265315773262705029686182325687418`60.10783782557937*I, 0, 0, 0, 0, 0, 0, 0.90260967023848034724743350884245583509949896656284055526128975828069494928392`60.14982888820128 + 0.0507764959392690631180302425774894391404161110446520941022810904297306639964`58.89999163324143*I, 0, 0, 0, 0, 0, 0, 0}, {-0.27324270808307990247776501517054677853476236008517645971787686472438322650207`59.4773637309718 + 1.25802740324706416757075749666480544330968828279609228029903062014735243277703`60.14050525135884*I, 1.87157129420263498748580910003816137847249404206231561952623427786416856925488`60.10841741086231 - 0.86565842637445294875948338342080541442879920597349457549068172143968014569445`59.77355759625075*I, 2.`60., 0, 0, 0, 0, 0, 0, 0.90260967023848034724743350884245583509949896656284055526128975828069494928392`60.14982888820128 + 0.0507764959392690631180302425774894391404161110446520941022810904297306639964`58.89999163324143*I, 0, 0, 0, 0, 0, 0}, {0, 2.`60., 0.1007576280650212515793542536217942708652438110184652304576994192270043371231`58.96160459107005 + 1.55337623583333157819192074688838344596535234398738736172442449504932860108686`60.1496033127084*I, -0.32982536452268792087158147781497957344987859980468727835286524253065141494937`59.77624644207928 + 0.70774275875668323916285364869784091013145684265315773262705029686182325687418`60.10783782557937*I, 2.`60., 0, 0, 0, 0, 0, 0.90260967023848034724743350884245583509949896656284055526128975828069494928392`60.14982888820128 + 0.0507764959392690631180302425774894391404161110446520941022810904297306639964`58.89999163324143*I, 0, 0, 0, 0, 0}, {0, 0, -0.27324270808307990247776501517054677853476236008517645971787686472438322650207`59.4773637309718 + 1.25802740324706416757075749666480544330968828279609228029903062014735243277703`60.14050525135884*I, 1.87157129420263498748580910003816137847249404206231561952623427786416856925488`60.10841741086231 - 0.86565842637445294875948338342080541442879920597349457549068172143968014569445`59.77355759625075*I, 0, 2.`60., 0, 0, 0, 0, 0, 0.90260967023848034724743350884245583509949896656284055526128975828069494928392`60.14982888820128 + 0.0507764959392690631180302425774894391404161110446520941022810904297306639964`58.89999163324143*I, 0, 0, 0, 0}, {0, 0, 2.`60., 0, 0.1007576280650212515793542536217942708652438110184652304576994192270043371231`58.96160459107005 + 1.55337623583333157819192074688838344596535234398738736172442449504932860108686`60.1496033127084*I, -0.32982536452268792087158147781497957344987859980468727835286524253065141494937`59.77624644207928 + 0.70774275875668323916285364869784091013145684265315773262705029686182325687418`60.10783782557937*I, 0, 0, 2.`60., 0, 0, 0, 0.90260967023848034724743350884245583509949896656284055526128975828069494928392`60.14982888820128 + 0.0507764959392690631180302425774894391404161110446520941022810904297306639964`58.89999163324143*I, 0, 0, 0}, {0, 0, 0, 2.`60., -0.27324270808307990247776501517054677853476236008517645971787686472438322650207`59.4773637309718 + 1.25802740324706416757075749666480544330968828279609228029903062014735243277703`60.14050525135884*I, -2.39066066046388584896657627113676052591425533192152364100154399901512273014023`60.074509110569835 - 1.54765690830615292789505497785742999792458953605559333144421455022744598916464`59.8856658661233*I, 2.`60., 0, 0, 2.`60., 0, 0, 0, 0.90260967023848034724743350884245583509949896656284055526128975828069494928392`60.14982888820128 + 0.0507764959392690631180302425774894391404161110446520941022810904297306639964`58.89999163324143*I, 0, 0}, {0, 0, 0, 0, 0, 2.`60., 0.1007576280650212515793542536217942708652438110184652304576994192270043371231`58.96160459107005 + 1.55337623583333157819192074688838344596535234398738736172442449504932860108686`60.1496033127084*I, -0.32982536452268792087158147781497957344987859980468727835286524253065141494937`59.77624644207928 + 0.70774275875668323916285364869784091013145684265315773262705029686182325687418`60.10783782557937*I, 0, 0, 2.`60., 0, 0, 0, 0.90260967023848034724743350884245583509949896656284055526128975828069494928392`60.14982888820128 + 0.0507764959392690631180302425774894391404161110446520941022810904297306639964`58.89999163324143*I, 0}, {0, 0, 0, 0, 0, 0, -0.27324270808307990247776501517054677853476236008517645971787686472438322650207`59.4773637309718 + 1.25802740324706416757075749666480544330968828279609228029903062014735243277703`60.14050525135884*I, 1.87157129420263498748580910003816137847249404206231561952623427786416856925488`60.10841741086231 - 0.86565842637445294875948338342080541442879920597349457549068172143968014569445`59.77355759625075*I, 0, 0, 0, 2.`60., 0, 0, 0, 0.90260967023848034724743350884245583509949896656284055526128975828069494928392`60.14982888820128 + 0.0507764959392690631180302425774894391404161110446520941022810904297306639964`58.89999163324143*I}, {0.60986262635980782771793780224882545712761449514341723860636467685193053318591`60.12432575312808 - 0.21834465374254809339594520709390863286925684943951554555469061926324125442745`59.67823629592785*I, 0, 0, 0, 2.`60., 0, 0, 0, 0.25954468313062543074038358554929957372088064492960401073765486057547708044268`59.473322130365204 + 1.20665766734030293832726918063911770617669437101454395346744813583356306742955`60.140694070574106*I, -0.32982536452268792087158147781497957344987859980468727835286524253065141494937`59.77624644207928 + 0.70774275875668323916285364869784091013145684265315773262705029686182325687418`60.10783782557937*I, 0, 0, 0, 0, 0, 0}, {0, 0.60986262635980782771793780224882545712761449514341723860636467685193053318591`60.12432575312808 - 0.21834465374254809339594520709390863286925684943951554555469061926324125442745`59.67823629592785*I, 0, 0, 0, 2.`60., 0, 0, -0.27324270808307990247776501517054677853476236008517645971787686472438322650207`59.4773637309718 + 1.25802740324706416757075749666480544330968828279609228029903062014735243277703`60.14050525135884*I, -2.23187360539828166980554693920925522305861849801038486072158855766664998682063`60.03269625474725 - 1.89437547679918156775970654410669573771324750902843673970119090944321152282192`59.96149272160239*I, 2.`60., 0, 0, 0, 0, 0}, {0, 0, 0.60986262635980782771793780224882545712761449514341723860636467685193053318591`60.12432575312808 - 0.21834465374254809339594520709390863286925684943951554555469061926324125442745`59.67823629592785*I, 0, 0, 0, 2.`60., 0, 0, 2.`60., -4.00268727153589540571200178562562233066586872905423524979012341630381421895243`60.14681585447857 + 0.52465918540860295919169758620249312268090404093244519751391530704579722395935`59.26434147493833*I, -0.32982536452268792087158147781497957344987859980468727835286524253065141494937`59.77624644207928 + 0.70774275875668323916285364869784091013145684265315773262705029686182325687418`60.10783782557937*I, 2.`60., 0, 0, 0}, {0, 0, 0, 0.60986262635980782771793780224882545712761449514341723860636467685193053318591`60.12432575312808 - 0.21834465374254809339594520709390863286925684943951554555469061926324125442745`59.67823629592785*I, 0, 0, 0, 2.`60., 0, 0, -0.27324270808307990247776501517054677853476236008517645971787686472438322650207`59.4773637309718 + 1.25802740324706416757075749666480544330968828279609228029903062014735243277703`60.14050525135884*I, -2.23187360539828166980554693920925522305861849801038486072158855766664998682063`60.03269625474725 - 1.89437547679918156775970654410669573771324750902843673970119090944321152282192`59.96149272160239*I, 0, 2.`60., 0, 0}, {0, 0, 0, 0, 0.60986262635980782771793780224882545712761449514341723860636467685193053318591`60.12432575312808 - 0.21834465374254809339594520709390863286925684943951554555469061926324125442745`59.67823629592785*I, 0, 0, 0, 0, 0, 2.`60., 0, 0.25954468313062543074038358554929957372088064492960401073765486057547708044268`59.473322130365204 + 1.20665766734030293832726918063911770617669437101454395346744813583356306742955`60.140694070574106*I, -0.32982536452268792087158147781497957344987859980468727835286524253065141494937`59.77624644207928 + 0.70774275875668323916285364869784091013145684265315773262705029686182325687418`60.10783782557937*I, 0, 0}, {0, 0, 0, 0, 0, 0.60986262635980782771793780224882545712761449514341723860636467685193053318591`60.12432575312808 - 0.21834465374254809339594520709390863286925684943951554555469061926324125442745`59.67823629592785*I, 0, 0, 0, 0, 0, 2.`60., -0.27324270808307990247776501517054677853476236008517645971787686472438322650207`59.4773637309718 + 1.25802740324706416757075749666480544330968828279609228029903062014735243277703`60.14050525135884*I, -2.23187360539828166980554693920925522305861849801038486072158855766664998682063`60.03269625474725 - 1.89437547679918156775970654410669573771324750902843673970119090944321152282192`59.96149272160239*I, 2.`60., 0}, {0, 0, 0, 0, 0, 0, 0.60986262635980782771793780224882545712761449514341723860636467685193053318591`60.12432575312808 - 0.21834465374254809339594520709390863286925684943951554555469061926324125442745`59.67823629592785*I, 0, 0, 0, 0, 0, 0, 2.`60., 0.25954468313062543074038358554929957372088064492960401073765486057547708044268`59.473322130365204 + 1.20665766734030293832726918063911770617669437101454395346744813583356306742955`60.140694070574106*I, -0.32982536452268792087158147781497957344987859980468727835286524253065141494937`59.77624644207928 + 0.70774275875668323916285364869784091013145684265315773262705029686182325687418`60.10783782557937*I}, {0, 0, 0, 0, 0, 0, 0, 0.60986262635980782771793780224882545712761449514341723860636467685193053318591`60.12432575312808 - 0.21834465374254809339594520709390863286925684943951554555469061926324125442745`59.67823629592785*I, 0, 0, 0, 0, 0, 0, -0.27324270808307990247776501517054677853476236008517645971787686472438322650207`59.4773637309718 + 1.25802740324706416757075749666480544330968828279609228029903062014735243277703`60.14050525135884*I, 2.03035834926823916664683843196566668132813087597345439980618971921264131257446`60.08429584102752 - 1.21237699486748158862413494967007115421745717894633798374765808065544567935174`59.86036083223009*I}};

(* Accessors and functions. *)
energy[L_][A_] := energyData[L][[A]];
PsiKet[L_][A_] := Transpose[{ketData[L][[A]]}];
PsiBra[L_][A_] := {braData[L][[A]]};
H[L_][A_] := chargeData[L][[A]];
Qcoefficients[L_][A_] := qCoefficientData[L][[A]];
pFn[u_] := Sinh[2 u]^2 - Sinh[eta]^2;
sFn[u_] := Sinh[u]^2 - Sinh[eta/2]^2;
Q[L_][A_][u_] := Sinh[u]^(2 L) + Sum[qCoefficientData[L][[A, j + 1]] Sinh[u]^(2 j), {j, 0, L - 1}];
centralC[L_][u_] := With[{c = centralData[L]}, c[[1]] + (c[[1]] - c[[2]])/Cosh[eta] sFn[u] + c[[3]]/4 pFn[u] Sinh[u]^(2 L)];
tau[L_][A_][u_] := centralC[L][u] + pFn[u] Sum[chargeData[L][[A, b]] sFn[u]^(b - 1), {b, L}];
aK[u_] := Product[Sinh[u - eta/2 + b]/Sinh[b], {b, boundarySetB}];
ATQ[L_][u_] := (-1)^L Sinh[2 u + eta]/Sinh[2 u] aK[u] Sinh[u + eta/2]^L Sinh[-u - eta/2]^L;
FTQ[L_][u_] := centralData[L][[4]] (Sinh[u + eta/2] Sinh[-u + eta/2] Sinh[u - eta/2] Sinh[-u - eta/2])^L (Cosh[2 u]^2 - Cosh[eta]^2);
TQresidual[L_][A_][u_] := ATQ[L][u] Q[L][A][u - eta] - tau[L][A][u] Q[L][A][u] + ATQ[L][-u] Q[L][A][u + eta] + FTQ[L][u];


==> anc/SpectralData_HermitianPoint.wl <==
(* ::Package:: *)
(* Spectral data of the open XXZ chain with generic boundaries: HermitianPoint.
   Generated by SpectralData_Generator.wb on 2026-10-08 (L = 2, 3) and 2026-10-16 (L = 1, 4). Do not edit by hand.
   States A = 1..2^L ordered by increasing Re E_A. PsiKet: right eigenvector of H as a 2^L x 1 column matrix, unit norm.
   PsiBra: eigenvector of Transpose[H] (no conjugation) as a 1 x 2^L row matrix, scaled so PsiBra.PsiKet = {{1}}.
   Q[L][A][u] = Sinh[u]^(2L) + Sum_j c_j Sinh[u]^(2j); tau[L][A][u] = C(u) + p(u) Sum_b H_b s(u)^(b-1). *)

dataPoint = "HermitianPoint";
dataPrecision = 60;
eta = I;
boundaryParameters = {zetaM -> I/2, kappaM -> 1/3, omegaM -> I/5, zetaP -> I/3, kappaP -> 1/4, omegaP -> -1/7*I};
boundarySetB = {0``59.8614142250075 + 0.42203753429180049542292699930463167816519534398142817858223316773018330964162`59.48676530206141*I, 0``59.947328022695736 + 0.29970311291247642228868477367567926367214668855780831538259013135712112419972`59.42401927653125*I, 1.16271626961401559171189439856690944993093323751466317934091074655458851037023`59.926887974495735 + 1.5707963267948966192313216916397514420985846996875529104874722961539082031431`60.05753410203766*I, -1.43379333443406054651802296113311462130583494178131790850254014071929252782588`60.10381457975758 + 1.5707963267948966192313216916397514420985846996875529104874722961539082031431`60.1434478997259*I};

energyData[1] = {-4.64992421765109642092562656587052539886243149515486641582950369259936723529445`60. + 2.2473702211812460988415840692151493696020572240656137052135501873651942833292`60.*^-78*I, 4.64992421765109642092562656587052539886243149515486641582950369259936723529441`60. - 2.2473702211812460988415840692151493696020572240656137052135501873651942833291`60.*^-78*I};
ketData[1] = {{-0.27023163991541928713465939265961318755658280770362893483224764899627821824214`60. - 0.00551626397531394161650284360539553963220490875978298804398309601813353678979`60.*I, 0.96277953427582673306307634128450906093620600613298443842230899298603526255691`60.}, {0.96277953427582673306307634128450906093620600613298443842230899298603526255691`60., 0.27023163991541928713465939265961318755658280770362893483224764899627821824214`60. - 0.00551626397531394161650284360539553963220490875978298804398309601813353678978`60.*I}};
braData[1] = {{-0.27023163991541928713465939265961318755658280770362893483224764899627821824214`59.15489440849718 + 0.00551626397531394161650284360539553963220490875978298804398309601813353678979`59.13714735112758*I, 0.9627795342758267330630763412845090609362060061329844384223089929860352625569`59.154901959985736 + 0``62.2410319212203*I}, {0.9627795342758267330630763412845090609362060061329844384223089929860352625569`59.154901959985736 + 0``62.2410319212203*I, 0.27023163991541928713465939265961318755658280770362893483224764899627821824214`59.15489440849718 + 0.00551626397531394161650284360539553963220490875978298804398309601813353678978`59.13714735112758*I}};
chargeData[1] = {{-3.71297593191437155984097784515202815858965881013878832219429916182128780919696`58.83132813039067}, {0.9369482857367248610846487207184972402727726850160780936352045307780794260974`58.58639367238507}};
qCoefficientData[1] = {{0.07670947014317510577224080258284567942055691467165397840370596607888167940448`55.433135102381364 - 0.00098270653414200153304697914602787476596564849576050238851009780121862827091`53.97878314291134*I}, {12.08143006159834819250310844610884780971597469294238584855771549082223346476812`52.85129894137979 - 13.32146694265809580845575225036126044544833559372998748046367792295190641354789`52.874968863662076*I}};
centralData[1] = {-0.7651474012342925873362547010871189530629947586167552782420915941547147961438`60., -1.66768124504644454885582322717266506859726517720631709768630884442376381171822`59.64464453827924, -4.0025713585645943586130524922804709248418590400929435385599993139224012343138`59.39790591344671, -0.68291527136990963222341681531155352114286372948368493610875538320336189277734`58.906128111726915 + 0.27916806494713904714086905538518555273343517953356948389417494454881723611513`58.61407490527215*I};
hamiltonian[1] = {{3.97051850436575476357844123023771442315632624036612593069548597826239991394215`60., 2.4195740464297939760220495846477455608196149244347891119880845743716988897695`60.15042453263459 + 0.0493909934162512587210765471110359477921031263798351945638781816900415747582`58.46033337658368*I}, {2.4195740464297939760220495846477455608196149244347891119880845743716988897695`60.15042453263459 - 0.0493909934162512587210765471110359477921031263798351945638781816900415747582`58.46033337658368*I, -3.97051850436575476357844123023771442315632624036612593069548597826239991394218`60.}};

energyData[2] = {-4.0962753762917595383564743877824988876653664614761925506769927236545995650038`60. + 4.5116244254702738877215142284870036937289755855174470396996393672074681067087`60.*^-78*I, -2.63872516123590282209003318504315409218317260610294681397462177252043818419628`60. + 8.1200697828785147796602023769892945383524489185777902210349209652178752131337`60.*^-78*I, 1.3737813515273735948374695111482284901372571553812863411735468797171374972709`60. + 2.608774451632751245561397532773588321633650566229798470398690564753631025854`60.*^-79*I, 5.36121918600028876560903806167742448971128191219785302347806761645790025192666`60. - 4.2564030984176191665515044959532574931287891962819357227507259187321146192649`60.*^-78*I};
ketData[2] = {{0.0728042164788178840711419345431263773591532039981751217212012968943508026462`60. + 0.00695968184567927853353558761167644907653940601153377158539821242435769300223`60.*I, -0.32545789059050614594114757077517114898673962734340245234187378916449393356497`60. - 0.17679176071810755753402194059013259522129335194285238858296945786779273225254`60.*I, -0.13287057864159016433061829161516000119587453840496736288380483568432518973936`60. + 0.11895919031999353293276710812773463988546341744248177675186847897026330493248`60.*I, 0.90866223870915998240395211679969667601649445390333925715331005300619374793126`60.}, {-0.04329089678042872393128475426128062875312181543692383164730050250913912670538`60. + 0.02371809372690766216090762266086507070123824206302326648956608560741873166368`60.*I, 0.76872858230142540757015979521566923199402034576736776472572468024221880448717`60., -0.56517257459699040626356551634105938062162241968595118349216136825138728488788`60. + 0.08941813437899739120953019228896026730492134015346555139170235436702590381495`60.*I, 0.18427480448626478724878995846341382596364189994025714324651751318716422000357`60. - 0.21271312051184402519822318814912362335242910530931856926954437782723927922676`60.*I}, {-0.44179074875467776582761171839215087356820241945731375538060312188570171912654`60. - 0.02269517837285766589741894734418560588580777842828269796517005423549800306125`60.*I, 0.4382535195257357183893471469318836336774147525498887059984891868339383213219`60. - 0.01330277177874374587724800880866635311620414135634254246810587690733729259479`60.*I, 0.72423854461713281620083271125228311411878003347634267219467840372423586718471`60., 0.29585626995441252696133884921548721282718516052617171339803132190101218394765`60. + 0.00321715701088689717045738129649318858682124293312164188637619718907841264898`60.*I}, {0.89247987224969146295020284127667033749671316739508052422525040404071691629943`60., 0.28181981511882209168688833733794413371553352021529848761264115592865085985026`60. + 0.01458362918176857057325728240716128570785934191132894846558029378395192875471`60.*I, 0.33862932181690251990381659977183164794553064392031586108547153587523522575545`60. - 0.03983957120918128154824317203645985921937556366356602545984157496093770607742`60.*I, 0.0870021927999294611520677223614717650929359557503016715607294924680835004335`60. - 0.0042657490729240885153553292573000560212954773735041885296321429946404322814`60.*I}};
braData[2] = {{0.0728042164788178840711419345431263773591532039981751217212012968943508026462`59.15315347539394 - 0.00695968184567927853353558761167644907653940601153377158539821242435769300223`58.99610090630224*I, -0.32545789059050614594114757077517114898673962734340245234187378916449393356497`59.14505868151705 + 0.17679176071810755753402194059013259522129335194285238858296945786779273225254`59.122409055501954*I, -0.13287057864159016433061829161516000119587453840496736288380483568432518973936`59.138795702153416 - 0.11895919031999353293276710812773463988546341744248177675186847897026330493248`59.134898991708184*I, 0.90866223870915998240395211679969667601649445390333925715331005300619374793126`59.15490195998574 + 0``60.57118030013438*I}, {-0.04329089678042872393128475426128062875312181543692383164730050250913912670538`59.142733630693904 - 0.02371809372690766216090762266086507070123824206302326648956608560741873166368`59.11562166346608*I, 0.76872858230142540757015979521566923199402034576736776472572468024221880448716`59.15490195998574 + 0``60.55426711663185*I, -0.56517257459699040626356551634105938062162241968595118349216136825138728488787`59.15135288720035 - 0.08941813437899739120953019228896026730492134015346555139170235436702590381495`59.03176723675898*I, 0.18427480448626478724878995846341382596364189994025714324651751318716422000357`59.129650440779486 + 0.21271312051184402519822318814912362335242910530931856926954437782723927922676`59.13581488773111*I}, {-0.44179074875467776582761171839215087356820241945731375538060312188570171912653`59.154687729882184 + 0.02269517837285766589741894734418560588580777842828269796517005423549800306125`59.08046262514451*I, 0.43825351952573571838934714693188363367741475254988870599848918683393832132189`59.15477536279695 + 0.01330277177874374587724800880866635311620414135634254246810587690733729259479`59.03550612563986*I, 0.72423854461713281620083271125228311411878003347634267219467840372423586718471`59.15490195998574 + 0``61.312534002533994*I, 0.29585626995441252696133884921548721282718516052617171339803132190101218394765`59.1548566034961 - 0.00321715701088689717045738129649318858682124293312164188637619718907841264898`58.87998873222627*I}, {0.89247987224969146295020284127667033749671316739508052422525040404071691629943`59.15490195998574 + 0``61.192746807133304*I, 0.28181981511882209168688833733794413371553352021529848761264115592865085985026`59.15467122165482 - 0.01458362918176857057325728240716128570785934191132894846558029378395192875471`59.076280130673894*I, 0.33862932181690251990381659977183164794553064392031586108547153587523522575545`59.154377552480945 + 0.03983957120918128154824317203645985921937556366356602545984157496093770607742`59.11855639487401*I, 0.0870021927999294611520677223614717650929359557503016715607294924680835004335`59.1546833364953 + 0.0042657490729240885153553292573000560212954773735041885296321429946404322814`59.07231209262145*I}};
chargeData[2] = {{1.53744291861722364920913023944027831928505735918250273010866236115096490652029`58.24260178449271, -1.39568615612837864174278213540677773208719011947914179908687042757987495368`58.24260178449271}, {1.02141663707723401024799254026697095075014831718909303503609812126662732040472`57.329648144892104, -3.45607765554042619606921119154894895353957122573706820831986605767149007688079`57.329648144892104}, {-0.39915796409139596626747928831444890122177284024169289420438211067021922450743`58.455117103704744, -3.64099321364572900857585926600927305288399708518461860352852357976543260919224`58.455117103704744}, {-1.81085733289569766665309969863446883998177326260981232821402674872817729364513`57.60201434428361, 4.15006670422336524397278636540474547264879528230649992527186146930245690462059`57.60201434428361}};
qCoefficientData[2] = {{-0.04417874669836638475941086419153994474713139059685138551581450803538755282301`55.72999798482574 - 0.00241263183668125409496210349776235764824491023571743779784848030995751063388`55.72999798482574*I, -0.80797669685056711194257117957925387958878666031241493474409380571644148412109`55.72999798482574 - 0.04787654033734228936027101868163518461874134089384752600565006670504629535386`55.72999798482574*I}, {0.55479992002873676105639607401553737621809136411826647638599974602266835343738`54.638758148622806 - 0.81630625190230029889576274331745019470058621040896780879518275180877968575995`54.638758148622806*I, 11.46140663266712345204941241540556930559875064371173390078531858512248842283208`54.638758148622806 - 16.77681233145691903778694043262363887510619827417440273971603957840367151213105`54.638758148622806*I}, {-1.82654876551422874144094498799055042867265192740703785526814050856181367592347`55.34199800079717 + 2.60280948439416521111803794141123360937662057453857528612352266640763408170308`55.34199800079717*I, 12.56255651929453671925036437807102896301615057913804632726272180076392679725971`55.34199800079717 - 18.27819714070574133136665828085837192643356352061036069903470426978096753072571`55.34199800079717*I}, {-140.0618138582380980330121841308158927097024803691854682844769700007242577303783`53.33110961185038 + 330.04152922730281483615777225705736174748781172328924075515178837333048508695492`53.33110961185038*I, -33.83226732988872897479315835519657759264339131759649312158516734235046990467167`53.33110961185038 + 44.9797522092066937250609500639483498168991531600988293884106393432855518118526`53.33110961185038*I}};
centralData[2] = {0.54178053587510525888540384632416180287251009041685317333910142201666747985691`60., 0.48684048527568343981711839636958708032668133210705333455477603137587897299389`59.64464453827924, -4.0025713585645943586130524922804709248418590400929435385599993139224012343138`59.39790591344671, -1.71668391728318090486864026515730387919185708277988038738532883921170644145175`59.15827740129205 + 0.22158537111127245775116448187153823913315397751044864956257544228743578060043`58.56714365399952*I};
hamiltonian[2] = {{4.51082081023389448097937783768069102688863666098404815836558323364350030871662`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 - 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 + 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0}, {1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 + 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, -1.43021619849761504617750462279473781942401581974820370302538872288129951916762`60., 2.`60., 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 + 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I}, {1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 - 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 2.`60., 0.34961158676133561137563140790878461195939497851235924768519421211909872961873`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 - 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I}, {0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 - 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 + 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, -3.43021619849761504617750462279473781942401581974820370302538872288129951916774`60.}};

energyData[3] = {-7.05224579015428223736803919667112576038190623957829178347556922667057809860689`60. - 4.93879878772201788116200169111836180938271085801784492090838439989389708944279`60.*^-77*I, -3.38734613696645842033865038482744590811621051423187417193745188238762907253347`60. + 1.6953055955447126145363624532290731746600875819560504457853423595623745730877`60.*^-78*I, -1.79846987620400822224819627349694722450362764357425411300075724699432037132963`60. + 1.07535406698210143612965996921894423404775070744745683948446696285251571487703`60.*^-77*I, -0.36324803058895013456817698062981800685389159227473433064696292800834508236193`60. + 2.6269646278946311693885333902625449189903539580665373492289332227420268638058`60.*^-78*I, 0.2475673831678429184195065723985295910352967971531533157302411401378000292475`60. - 6.176155850272056872814222255645023081793600510108360865200266411038446004967`60.*^-79*I, 1.48925642807320480684185198995553304141493307651428487706457956702265384305292`60. + 7.340720839745301881700971363054643572171460242595329636902012668139299886278`60.*^-78*I, 4.65521016193366887985442724464670887877734285635564111662979202833547738297968`60. + 1.60459026443760473346542105892256531578940255154532258738698100925633126151676`60.*^-77*I, 6.20927586073898240940727702862456538862806325963607508963612854856494136953698`60. + 1.15431690848656771373247616487867632378130342586435735949731026685106444077576`60.*^-77*I};
ketData[3] = {{0.03993371392425334365211594988297904468127173656505267895248948277728313531211`60. + 0.00194178727724443139665175797092994346145664452885874197063665576501798970671`60.*I, -0.21184650174326850856013501679490144394405193054448209548482527608721205796518`60. - 0.03394976370564945842623945440140016020950798381356292974606418550175906379324`60.*I, 0.15107667248503086044065245831086784730461439223499175201382529650213827155878`60. + 0.00313823800006337292117709249699080711398945558588721964428431622092371568831`60.*I, -0.33301158939688548813598793351822389570780526306365029391649281911707978233135`60. - 0.01028155067691353144020011702129863061087181103999067211566424627152227438255`60.*I, -0.17702197115870974824238891164358294025361995783291875034107900300606043239395`60. + 0.01925077762367076964386349057498922441823904015952389149457436891701978391865`60.*I, 0.83088180161718795067002666002495513920158507588546630647081744927079432107588`60., -0.25850137103879450535968354867651069530160137196712384983654004807273945832474`60. + 0.00907763444534538257949405420654671636626237567098667431852557167769688017284`60.*I, 0.17176968691250950482366035456664959017004569122861175892833747050519346022853`60. - 0.00717189969694765011834305704492670241203169044481177024636658067190343831535`60.*I}, {-0.03305574064739172094495708867061759608917370632322701222041978098500681390079`60. - 0.00497066923317245696457962173779838415676661298360241416663769015937977263685`60.*I, 0.13412306047641358226328170162434311087229308238275739508309971592746750237523`60. + 0.04071183795670936311844953979576360045613623385922777517189851185147293292518`60.*I, 0.00276649235828714678665589830757177497189928481455356231658398853593273863573`60. - 0.00626015315656042209361542440650598100591144771510146717243491863204405229966`60.*I, -0.20876508812768996938619930748957046075337586865330593712289299836623140523989`60. - 0.07097029266702173546970560004439130606165689308725071389184865238251300956967`60.*I, 0.08690148925799698766621610586261104321761695907028116979407464480846750791169`60. - 0.00481329584099842802885584277955827060985861961017986701817858474773454666035`60.*I, -0.26375268871717656576054145316123259317940963425245682388717913961163437234122`60. - 0.01348397360959009720686259655068456962903222939657446992128531686154985090589`60.*I, -0.14802917809101618052543154950224885340193845153556716251760188189837403264072`60. + 0.04710716135453251973441860823724585978798158078551697723825458424337137095771`60.*I, 0.9105578601480513999376451650526169281830320029077349072861463401472445033492`60.}, {-0.18431332697923864691972150662039627088860699919462692383039393743916330821003`60. + 0.00904455584902797802029350502143819829021763260578971515460379211989802414017`60.*I, 0.78006041503706016118278208052352750165476528517316814299824754649835842833467`60., -0.42138021891353244659869639749049843802142830256549827781753963135421040551536`60. - 0.02240644489475262950345306649417436036697714727356094797458465514580552574647`60.*I, -0.04065396430757434565151228885397365950746179955606981924496465018705885504544`60. + 0.09019259564071617061560376148624269709420501047484277881380940943149226332185`60.*I, 0.23955775838391151927450705249121615006321329440344797270990166204097661069309`60. + 0.02194695665014908751670238099792079035205361861273873072274796824543254767816`60.*I, 0.32152376809266678650492080275368348203717475579974162247188933498283150343614`60. - 0.00671350881147696614853288256552070844225318935357336571666377018477571418331`60.*I, -0.03416866310519740700992652515106293013994679643564730895480884839896335818389`60. - 0.04633789876776421444525984413020016332221041776270937841016398764516036915993`60.*I, -0.05557864260694257183520457881738780453057766671417268687920365618449960900625`60. + 0.04365636884743212785483924762172408458665726593952618840861413289339757993273`60.*I}, {0.01933854118514953046533103823189992439158924406040545275303582958894865811032`60. - 0.0316943431645453679702021479347005305022238873824549837118777840586513511481`60.*I, -0.11423920426927693051881463604563759841229072731888943352801192232714134888115`60. + 0.09243693753529257301551436383669350830671145902257063072616590133605471480462`60.*I, -0.15046344596283509748611370780256547819649599154057455721986298842505172508387`60. - 0.0065638935538638694881329062555819178296565753357975274442425731524310731863`60.*I, 0.85539072006369496155543334041109826070613547295813104689518490696494567772185`60., 0.02552173731257964666140882429450325185408086160160068169076343534976405653176`60. + 0.02363575721066336282860568476611763127324604285354905185693687560271704338744`60.*I, 0.19292442088623401587641849355491719522559432266000919283504660337517736109617`60. + 0.04688129049388126414056662571328525829927270528898637053805560798890684757515`60.*I, -0.36250649265419195373745739228489989664528381160832228498368016086868579831575`60. + 0.02622798595767202938209902309680722612853221936382221554221944464650743625526`60.*I, 0.20372865860969511101136928916358545895512956987242389808480196628115266095077`60. - 0.09175381470409652839896696702022625310705507182871312906036624509647176945613`60.*I}, {-0.07254778399863767469323128939454439490727455922084637322568733266281458800832`60. - 0.05794283543430492381575755399927009621627429343281171519204043340616803046023`60.*I, -0.45551637787521239665801953865454326599311742498486793755560963192758752983048`60. + 0.00547891094713555438086303459496562817269910058543205931047016654662727182535`60.*I, -0.27853500597533390715041110344786481045321432634273213267336202306996625073544`60. + 0.03381163652393774962989938830520256910571569128971191684957939087540268676912`60.*I, -0.10740451680672811362706835965989446340352167486067017868846184447085205458481`60. - 0.03658085903881372075296602079827421802127205434618995153588593596141123227885`60.*I, 0.80857313486628844073986904348479720435370255207091955565387313871885230015826`60., 0.10541523918648763808539875009777686020659671083118554743658780574743197079096`60. + 0.00098894382208781634230718581943405203443222503582618179010848600488865773707`60.*I, 0.1326677082524846920585972785608753078500675294283216162732779797181928541324`60. - 0.09090081685266669246230377226542985931218046299157994032671380971236368377082`60.*I, 0.01715571527025780529066442341192465509751757450244213300479931775321619085278`60. - 0.03454749065246757669628005992211120790372966184616384050148174202286638263725`60.*I}, {0.10938952158922994852075725845494308682432540361470890761037673596480493478045`60. + 0.03571617248630797068493464364820563892886119623064241497045278721261253202141`60.*I, -0.07937951265579343810023591224825926817704232825694538982807339941677832504845`60. + 0.03581869765585305616288766783862068862747406219001680610950961447926203256215`60.*I, -0.29654573075665296418355488511571045686098282041141860743799096511080402708836`60. - 0.00511249613599464788149968192451314520475125272658416048028225214065528644016`60.*I, 0.16831369849748448382519444058805931490380282790889130276089159155708662783197`60. - 0.0049705600304802543433658852202283429337153283266997287120120767745760567678`60.*I, -0.2790249908489295633877421204064755347356898448561642764530402895196645496292`60. - 0.10679819032868891721014167172044982099914177414397116895064007006922756904273`60.*I, 0.23252691807362881471582966939352107703562668419202135782509381976542307040733`60. - 0.02101185274290080946528904674986204318043832094425866224912162057482347485562`60.*I, 0.80123968350887898502086237361872534775539144754916443354097563460215522229926`60., 0.27669002371934599190810104443761751046747783227360365509548528573564036645981`60. + 0.02325987160454854039385389912132206290633194969350129907199693502995684396577`60.*I}, {0.6856482642358259177831959106790656453566219254344273363321162768270930785878`60., -0.08476103180562082025270906465839045158131097775934029428325954778607792072971`60. + 0.03036842722538487011743971722701658712787117615186902853989067356072974758929`60.*I, -0.59769874354807374314034411088342921679948296125783387805779285148807377853704`60. + 0.03020701372067849212644015579231577921369998621182256090702203056052663958799`60.*I, -0.20027575571811342825822920564878674805336277469926493886923323155464251328532`60. - 0.01077252097043641780222143315160867468215720271795497709495866411060248078744`60.*I, -0.15086134202215361065471359503450596320129201858288607885602596999564112062902`60. - 0.01665536724655998367653935121144699318804025974599716354401877468697017641366`60.*I, -0.12635294569514367435163306575525059865628349273492758353031836519478186224606`60. + 0.01031660746947396903921800312180498815117996704780033381837565842686735944812`60.*I, -0.27338187955368951860310435257284065016969634392027127392919282019075801027203`60. + 0.05798448192336832967204352972704459913997382750458830332296194070029156665096`60.*I, -0.07829564064483537657389710733044874785709769589999448319416203932502442276068`60. + 0.00768127629617019202646762887423425893333060792410083572274690950804496539695`60.*I}, {0.685475465318836762869341860751574082724884354484840061818777139763863657565`60., 0.28428021874011103195692480352603415890101946939759301713220363845723146861348`60. + 0.0141914784483567783720631181554840733707792038573411305549818759381212755827`60.*I, 0.50103077191488090459253675570687076011319188878687874620637188148251234412609`60. - 0.02224648453633321376192855454958816414971867409339136154920079608124609243524`60.*I, 0.13186002491315466542767216478516728791662561803191301424021713900680153801611`60. + 0.00745685814366747111082666945751388320557781269920933392086825377371122420605`60.*I, 0.36547774091507466365164204505819195164595721294314015597350369899023529024763`60. - 0.04445399589352765736212420763018638427512055770617036634154969964392855967445`60.*I, 0.1236574479586898330998997420526921856005407777597776459762298467196407520176`60. - 0.00784609530215306027210142865394734700957415844444576422266355169459661593852`60.*I, 0.16304523295704058743268665788667848843503388742758443601468948865718431826825`60. - 0.03189110680435441143596504199313855158357710981709253651698325674010117495421`60.*I, 0.04025733734950670659647373158678241840871370504534712678827824521879072138897`60. - 0.00360940978558335521065953894017952423561635899740824609486705435003123894593`60.*I}};
braData[3] = {{0.03993371392425334365211594988297904468127173656505267895248948277728313531211`59.15468294667699 - 0.00194178727724443139665175797092994346145664452885874197063665576501798970671`59.070919529590064*I, -0.21184650174326850856013501679490144394405193054448209548482527608721205796518`59.154180565562406 + 0.03394976370564945842623945440140016020950798381356292974606418550175906379324`59.1276616974149*I, 0.15107667248503086044065245831086784730461439223499175201382529650213827155878`59.15480838500496 - 0.00313823800006337292117709249699080711398945558588721964428431622092371568831`58.97898553480648*I, -0.33301158939688548813598793351822389570780526306365029391649281911707978233134`59.15476288539131 + 0.01028155067691353144020011702129863061087181103999067211566424627152227438255`59.0290967071073*I, -0.17702197115870974824238891164358294025361995783291875034107900300606043239395`59.15441230033228 - 0.01925077762367076964386349057498922441823904015952389149457436891701978391865`59.11533233436845*I, 0.83088180161718795067002666002495513920158507588546630647081744927079432107587`59.154901959985736 + 0``61.219428955552885*I, -0.25850137103879450535968354867651069530160137196712384983654004807273945832474`59.15474378098929 - 0.00907763444534538257949405420654671636626237567098667431852557167769688017284`59.042495005241605*I, 0.17176968691250950482366035456664959017004569122861175892833747050519346022853`59.15471389336756 + 0.00717189969694765011834305704492670241203169044481177024636658067190343831535`59.05852939863589*I}, {-0.03305574064739172094495708867061759608917370632322701222041978098500681390079`59.15373153703632 + 0.00497066923317245696457962173779838415676661298360241416663769015937977263685`59.10593760318616*I, 0.13412306047641358226328170162434311087229308238275739508309971592746750237523`59.15254258358168 - 0.04071183795670936311844953979576360045613623385922777517189851185147293292518`59.12995543948162*I, 0.00276649235828714678665589830757177497189928481455356231658398853593273863573`59.13761402807532 + 0.00626015315656042209361542440650598100591144771510146717243491863204405229966`59.15147121675463*I, -0.20876508812768996938619930748957046075337586865330593712289299836623140523989`59.152260418217146 + 0.07097029266702173546970560004439130606165689308725071389184865238251300956967`59.13255993292327*I, 0.08690148925799698766621610586261104321761695907028116979407464480846750791169`59.15447048087138 + 0.00481329584099842802885584277955827060985861961017986701817858474773454666035`59.033010171616915*I, -0.26375268871717656576054145316123259317940963425245682388717913961163437234122`59.15450368590346 + 0.01348397360959009720686259655068456962903222939657446992128531686154985090589`59.024234198547106*I, -0.14802917809101618052543154950224885340193845153556716251760188189837403264072`59.152428740781765 - 0.04710716135453251973441860823724585978798158078551697723825458424337137095771`59.13107585359856*I, 0.9105578601480513999376451650526169281830320029077349072861463401472445033492`59.15490195998574 + 0``60.94161852408481*I}, {-0.18431332697923864691972150662039627088860699919462692383039393743916330821003`59.15458299915062 - 0.00904455584902797802029350502143819829021763260578971515460379211989802414017`59.0392559919093*I, 0.78006041503706016118278208052352750165476528517316814299824754649835842833464`59.15490195998572 + 0``61.08749168797091*I, -0.42138021891353244659869639749049843802142830256549827781753963135421040551535`59.154556345182904 + 0.02240644489475262950345306649417436036697714727356094797458465514580552574647`59.04716032150168*I, -0.04065396430757434565151228885397365950746179955606981924496465018705885504544`59.14071075080675 - 0.09019259564071617061560376148624269709420501047484277881380940943149226332185`59.1519809232251*I, 0.23955775838391151927450705249121615006321329440344797270990166204097661069309`59.15430666431117 - 0.02194695665014908751670238099792079035205361861273873072274796824543254767816`59.089163642151355*I, 0.32152376809266678650492080275368348203717475579974162247188933498283150343614`59.154766211514314 + 0.00671350881147696614853288256552070844225318935357336571666377018477571418331`58.9201206418466*I, -0.03416866310519740700992652515106293013994679643564730895480884839896335818389`59.14617219605456 + 0.04633789876776421444525984413020016332221041776270937841016398764516036915993`59.150133571635465*I, -0.05557864260694257183520457881738780453057766671417268687920365618449960900625`59.14982428723381 - 0.04365636884743212785483924762172408458665726593952618840861413289339757993273`59.14670184091725*I}, {0.01933854118514953046533103823189992439158924406040545275303582958894865811032`59.13502385474845 + 0.0316943431645453679702021479347005305022238873824549837118777840586513511481`59.147394779487016*I, -0.11423920426927693051881463604563759841229072731888943352801192232714134888115`59.14497420732961 - 0.09243693753529257301551436383669350830671145902257063072616590133605471480462`59.13982877149466*I, -0.15046344596283509748611370780256547819649599154057455721986298842505172508387`59.154360889476536 + 0.0065638935538638694881329062555819178296565753357975274442425731524310731863`58.936089015415305*I, 0.85539072006369496155543334041109826070613547295813104689518490696494567772184`59.15490195998576 + 0``60.76672783555197*I, 0.02552173731257964666140882429450325185408086160160068169076343534976405653176`59.14355789235366 - 0.02363575721066336282860568476611763127324604285354905185693687560271704338744`59.14170363731543*I, 0.19292442088623401587641849355491719522559432266000919283504660337517736109617`59.151896557190334 - 0.04688129049388126414056662571328525829927270528898637053805560798890684757515`59.106616627999045*I, -0.36250649265419195373745739228489989664528381160832228498368016086868579831575`59.154004955788615 - 0.02622798595767202938209902309680722612853221936382221554221944464650743625526`59.01033813211506*I, 0.20372865860969511101136928916358545895512956987242389808480196628115266095077`59.14934821323293 + 0.09175381470409652839896696702022625310705507182871312906036624509647176945613`59.12818452879261*I}, {-0.07254778399863767469323128939454439490727455922084637322568733266281458800832`59.14844840561077 + 0.05794283543430492381575755399927009621627429343281171519204043340616803046023`59.14482727486321*I, -0.45551637787521239665801953865454326599311742498486793755560963192758752983047`59.154804057110375 - 0.00547891094713555438086303459496562817269910058543205931047016654662727182535`58.74693311261458*I, -0.27853500597533390715041110344786481045321432634273213267336202306996625073543`59.153914892300904 - 0.03381163652393774962989938830520256910571569128971191684957939087540268676912`59.0925408080485*I, -0.10740451680672811362706835965989446340352167486067017868846184447085205458481`59.15213818369087 + 0.03658085903881372075296602079827421802127205434618995153588593596141123227885`59.131635117868804*I, 0.80857313486628844073986904348479720435370255207091955565387313871885230015825`59.15490195998574 + 0``60.9743128094052*I, 0.10541523918648763808539875009777686020659671083118554743658780574743197079096`59.154825596772355 - 0.00098894382208781634230718581943405203443222503582618179010848600488865773707`58.678066242314024*I, 0.1326677082524846920585972785608753078500675294283216162732779797181928541324`59.149359753998695 + 0.09090081685266669246230377226542985931218046299157994032671380971236368377082`59.143180607191454*I, 0.01715571527025780529066442341192465509751757450244213300479931775321619085278`59.138810652382276 + 0.03454749065246757669628005992211120790372966184616384050148174202286638263725`59.15087819100687*I}, {0.10938952158922994852075725845494308682432540361470890761037673596480493478045`59.1508513625784 - 0.03571617248630797068493464364820563892886119623064241497045278721261253202141`59.11831343654672*I, -0.07937951265579343810023591224825926817704232825694538982807339941677832504845`59.149313899462086 - 0.03581869765585305616288766783862068862747406219001680610950961447926203256215`59.12812279566893*I, -0.29654573075665296418355488511571045686098282041141860743799096511080402708836`59.154687132095745 + 0.00511249613599464788149968192451314520475125272658416048028225214065528644016`58.72925666359666*I, 0.16831369849748448382519444058805931490380282790889130276089159155708662783197`59.154534035535725 + 0.0049705600304802543433658852202283429337153283266997287120120767745760567678`58.86003431778695*I, -0.2790249908489295633877421204064755347356898448561642764530402895196645496292`59.15015732204971 + 0.10679819032868891721014167172044982099914177414397116895064007006922756904273`59.123501141440656*I, 0.23252691807362881471582966939352107703562668419202135782509381976542307040733`59.15377713399406 + 0.02101185274290080946528904674986204318043832094425866224912162057482347485562`59.035118169784475*I, 0.80123968350887898502086237361872534775539144754916443354097563460215522229925`59.154901959985736 + 0``60.79326705601492*I, 0.27669002371934599190810104443761751046747783227360365509548528573564036645981`59.153855440757326 - 0.02325987160454854039385389912132206290633194969350129907199693502995684396577`59.02734489897535*I}, {0.68564826423582591778319591067906564535662192543442733633211627682709307858779`59.154901959985736 + 0``60.92780767026155*I, -0.08476103180562082025270906465839045158131097775934029428325954778607792072971`59.15109045808153 - 0.03036842722538487011743971722701658712787117615186902853989067356072974758929`59.12605835518446*I, -0.59769874354807374314034411088342921679948296125783387805779285148807377853703`59.15436228435928 - 0.03020701372067849212644015579231577921369998621182256090702203056052663958799`58.98264387768482*I, -0.20027575571811342825822920564878674805336277469926493886923323155464251328532`59.15432760687057 + 0.01077252097043641780222143315160867468215720271795497709495866411060248078744`58.991320753199766*I, -0.15086134202215361065471359503450596320129201858288607885602596999564112062902`59.15372390840153 + 0.01665536724655998367653935121144699318804025974599716354401877468697017641366`59.067528038776594*I, -0.12635294569514367435163306575525059865628349273492758353031836519478186224606`59.154030408781885 - 0.01031660746947396903921800312180498815117996704780033381837565842686735944812`59.04051474929071*I, -0.27338187955368951860310435257284065016969634392027127392919282019075801027203`59.15264154291968 - 0.05798448192336832967204352972704459913997382750458830332296194070029156665096`59.107238507172255*I, -0.07829564064483537657389710733044874785709769589999448319416203932502442276068`59.15385495339227 - 0.00768127629617019202646762887423425893333060792410083572274690950804496539695`59.057720188475805*I}, {0.68547546531883676286934186075157408272488435448484006181877713976386365756499`59.15490195998576 + 0``60.97394585960932*I, 0.28428021874011103195692480352603415890101946939759301713220363845723146861347`59.15442245875633 - 0.0141914784483567783720631181554840733707792038573411305549818759381212755827`58.995549816336386*I, 0.50103077191488090459253675570687076011319188878687874620637188148251234412608`59.154475447042664 + 0.02224648453633321376192855454958816414971867409339136154920079608124609243524`58.97927780138882*I, 0.13186002491315466542767216478516728791662561803191301424021713900680153801611`59.154358810189095 - 0.00745685814366747111082666945751388320557781269920933392086825377371122420605`59.0114779096588*I, 0.36547774091507466365164204505819195164595721294314015597350369899023529024763`59.15373457381005 + 0.04445399589352765736212420763018638427512055770617036634154969964392855967445`59.082308665709256*I, 0.1236574479586898330998997420526921856005407777597776459762298467196407520176`59.15429259558576 + 0.00784609530215306027210142865394734700957415844444576422266355169459661593852`59.024966191985804*I, 0.16304523295704058743268665788667848843503388742758443601468948865718431826825`59.153026223710825 + 0.03189110680435441143596504199313855158357710981709253651698325674010117495421`59.10835354048249*I, 0.04025733734950670659647373158678241840871370504534712678827824521879072138897`59.15404114629976 + 0.00360940978558335521065953894017952423561635899740824609486705435003123894593`59.05909964639865*I}};
chargeData[3] = {{-1.49541061581449507744725558918663940664430023904103317085440109805709752969629`58.41811105387523, -3.22012275558009816989195182580091460125925436199496618268051856201139895382312`58.41811105387523, -5.24734585677463591872059527024527678508396030423639384453940561139236694208453`58.41811105387523}, {-0.57667897407078787100420715489666818741628465508984614604053563392093674352853`57.835274527481594, 2.15051532800271179409911768644171469638356075741119333966933585916954359904268`57.835274527481594, 2.2107466129878717150412361946176110721911192374091629037507771828802687520398`57.835274527481594}, {-0.1783731447943546955641426255075624374664551854937002116544849975175839712984`58.00608447677777, 3.00121702398157462288038047998798335790816104720103058315685541242088160202636`58.00608447677777, 0.03016329931110522803510078739986569237228865124329324701910785671509606614953`58.00608447677777}, {0.18141398371308419797182906709052023564347339753376629509416096621370463298835`57.27923114021815, 3.00134626037602394134697308624826090098222871479476644762244955707812437524162`57.27923114021815, -4.43942655132234880940775397927568033219432143780206598655132959633329061970893`57.27923114021815}, {0.33453562440930775442641188842787184433668115639874690422875454819149716695867`58.11919659101737, 2.78017237955185029858630168012493224641734521940716653107482060497551490438412`58.11919659101737, -0.09400432763822507751612181917502439306752429648090782081506682225126547636466`58.11919659101737}, {0.64580717962605155558967417052469768866140365158371978422724455326065404963363`55.88190731762568, 1.92337789066965417324584734280065781844370193663778687403398229923028671331125`55.88190731762568, -4.59605210053823417728712045692111688418672037370969346536726056014791891359724`55.88190731762568}, {1.43946107109459838258293168726163968754625345035094448589445443359063790726071`56.66452570358012, -2.73138795742303629983432431346784171267527404581224472299028827224446033095526`56.66452570358012, -2.06203035987297656079548758747840799758558541256531721844144350501432783919317`56.66452570358012}, {1.82904045005496824568127608316816566265854270824006673738393651792722225819358`57.155849462026715, -6.31473265979378202508981883342395722284149800309111093303383089555290606013279`57.155849462026715, 5.97358274236741409638111138425669333289446788327602745781817390427778925223469`57.155849462026715}};
qCoefficientData[3] = {{0.02072393072364887006279617703154954871604534450342945788983677365112792930332`52.56524983614465 + 0.00897951992491710610046183001618329047045917917057175967896793311008899816211`52.56524983614465*I, 0.08489624681839226533490728152412703566422472559107355187773780523370907613175`52.56524983614465 + 0.04018162908078877443158808993494389237757165786813631450435479817304436606264`52.56524983614465*I, -8.98587916058769118443706204256392872310881365935202363166287625688689622720521`52.56524983614465 - 3.82970333183371030712479993098226583926899318041097028209482786856918440436349`52.56524983614465*I}, {0.00719972268466901342523492844385575085854236597723948584653472992351665745922`53.09344810275242 + 0.00040969443151267198562167933952878181547584041593289718008527903053543541748`53.09344810275242*I, 0.1732103320124495323730127256610044416812395356017620854438748850564381749694`53.09344810275242 + 0.00897222128856874510679252242222150674484445683549869250762224237381880556325`53.09344810275242*I, 0.3714048190702560655501027507696851289677293422386735479271227414094347303158`53.09344810275242 - 0.00455111855568434261166387032101898726617695539537472877299276854991324822657`53.09344810275242*I}, {-2.00169172358644214318412666506056640371786771780421316019400363715790341183188`52.83365251560683 + 0.80823320956472276372928303497165216807328179975313359619580433369058193783107`52.83365251560683*I, -47.78664369883792443322075617169907294767833922701095000785798807238323027367289`52.83365251560683 + 19.20647708234434042528908066715748063683197462026058688746492613446986345196999`52.83365251560683*I, -2.36446060363705914435853728744698367503875904810017036213405321712443906781447`52.83365251560683 - 1.12294206401059160597754921197193679725376904589199102784246136956166767121095`52.83365251560683*I}, {-0.41983924825344829543173008384705835412988743962130938508159877506624304892191`51.55554844468213 - 0.15402414321985204987502373087007725948079881560023096214974092341031697488633`51.55554844468213*I, -10.64274594320900289828976025888055800358055397671893710220906124750782937827458`51.55554844468213 - 3.92257447870495660180568064651937133158941690066146788195245033191558588375028`51.55554844468213*I, -7.97222447550361136049460458369450604365328055899166844528790697859806836665657`51.55554844468213 - 3.41533272273622463292255235263284104260157069817333886533721469420518184283346`51.55554844468213*I}, {1.40307578788639560773456855743140570494943534482923251362681228878970695583103`53.08470808654393 - 0.57250421761007077948738668297194447197693423770465737167873966849802606008223`53.08470808654393*I, -49.8659022708834487896696778660909402876458226202675670588803272800386244988433`53.08470808654393 + 20.42198847586158681699492811831476484572880990582384260123728889347039675591991`53.08470808654393*I, -2.52024732137429725852022298286270301450117936902716425170107489929246165704071`53.08470808654393 - 1.1866259181553814614193834833430084817717152421847965176072452828103081127981`53.08470808654393*I}, {0.05527989442590497399976953529610374344117566125861074332633050505167946335098`49.90735553285347 + 0.02037676034704006137219198502110567853198938053768546610243437593324762289204`49.90735553285347*I, -8.71252428959066522918239995706941802096959994926507959099473415004258237134523`49.90735553285347 - 3.28986737180043741895256995148659448650187409709425330662863848614878233651146`49.90735553285347*I, -8.16873447433037585878370481016879618659931441415744702318214760410773989573395`49.90735553285347 - 3.49566379514757384693352384354746979482256915955772265023399374491443558220452`49.90735553285347*I}, {78.8059812363223257828794112854725427837458860578648062648152`49.395924353057495 - 37.5006977519556125489547801413717390042727355441885527855925`49.395924353057495*I, -68.6191392555123426081300080204858428825611979836985348306686`49.395924353057495 + 36.0931268762799979596461379269022879146158041571017664462363`49.395924353057495*I, -4.98942808544257201399222711045657691448724633330948760503976190639785404212141`49.395924353057495 - 2.19599918129370371290661760917912918680083881070520896475912397469327446401787`49.395924353057495*I}, {461.8837772787843966156263779250241066231366650134300054997279`48.95932181914895 - 234.4461054998264734873684327880411437095646572295720452112771`48.95932181914895*I, 170.1670165912468342726864858656380171901997897069168019234343`48.95932181914895 - 63.8408073323902627866747668895460333285134534784480872918073`48.95932181914895*I, 5.09244124685304553411128635028873376712180410750475345721711998944743813407855`48.95932181914895 + 1.92535535643831838747916120761836939069594405633258931109889081188658859848421`48.95932181914895*I}};
centralData[3] = {-0.38362039599117294958252614142640122717682698570096434321204503516804206276897`60., -0.14212167871256606169941812554750427694586042947507941891884606779979371193549`59.64464453827924, -4.0025713585645943586130524922804709248418590400929435385599993139224012343138`59.39790591344671, -2.0921276986049829942570511972478038105815753790857434643038490755975237215018`59.30211477005432 - 0.03972189103100308341548701553786605672017326839680563260412957453673720886862`58.22740902494062*I};
hamiltonian[3] = {{5.05112311610203419838031444512366763062094708160197038603568048902460070349113`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 - 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 + 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 0}, {1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 + 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, -0.8899138926294753287765680153517612156917053991302814753552914675001991243932`60., 2.`60., 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 + 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0}, {0, 2.`60., 2.8899138926294753287765680153517612156917053991302814753552914675001991243932`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 - 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, 2.`60., 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 + 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0}, {0, 0, 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 + 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, -0.8899138926294753287765680153517612156917053991302814753552914675001991243932`60., 0, 2.`60., 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 + 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I}, {1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 - 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 2.`60., 0, 0.88991389262947532877656801535176121569170539913028147535529146750019912439318`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 - 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, 0, 0}, {0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 - 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 2.`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 + 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, -5.05112311610203419838031444512366763062094708160197038603568048902460070349113`60., 2.`60., 0}, {0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 - 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 2.`60., 0.88991389262947532877656801535176121569170539913028147535529146750019912439318`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 - 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I}, {0, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 - 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 + 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, -2.88991389262947532877656801535176121569170539913028147535529146750019912439323`60.}};

energyData[4] = {-7.71958767058008296225983697541610540029794850772982144175500509285195224865465`60. + 2.03148407828402869341676938154650229414672956469800771383780300923190899954333`60.*^-77*I, -7.09692146970077516608801991288566870739161323393661259539390927589619457109231`60. + 4.28396583475011196543616627950781592697510351935374466986949307248053703290303`60.*^-77*I, -4.34555958744116434345146346821041327598802144359895728561500828596988450684085`60. - 3.25630499071294942851222906310017374612325661740480115051626149399251998391951`60.*^-77*I, -3.37342327483305565525565548843250635844343537541875031766346714785190028373386`60. + 1.89028383241546791063980220599629664499309431135798306747595668754626177256883`60.*^-77*I, -2.62678332323114283767376768823462951746431339258748465851817087924691894317751`60. + 2.420549641570090661797909397168725119530404171832815925362297645661060754784`60.*^-78*I, -1.86722489103548411807868478586000875882000366582161799576263606355319013722011`60. - 1.70120643019696343032239949519848820537644704000307445631451626334646831843202`60.*^-77*I, -1.03987909961374491813102595886369311890039817399256269330020741684587793798568`60. + 6.7915769482371782787952227006821638823406946071839496281198981950035264884408`60.*^-78*I, 0.41160888939392243887001333569534109330964798084429116334197512090366014921739`60. + 2.1732831697387578122558480419530837859050746340888802235660210985546325693934`60.*^-78*I, 0.44549368794662273461538929139135516845466999307059585168376062099737310203974`60. + 1.05074038190191504275614618022984523493778524350561150384032656215046098797066`60.*^-77*I, 0.84807630353607934356986467045592724082022200383394181139248056145936969317809`60. + 2.55294917595533387393672284689407655494569148277345007241740984972784738040881`60.*^-77*I, 1.98142505496883655117882361596376488133887574396709591605798495871603893248101`60. + 2.26275857314215413706277520637716069993788484176080775059522834381003945129678`60.*^-77*I, 2.39669027444646388935844004748906784071939231312041282049077306959802898598215`60. - 1.82910006798460649657415205300307212059447961499058423753418788152626073258942`60.*^-77*I, 3.46771549784416195528966070298857321435327395757217884126895652259316447540775`60. + 1.48387098206196101304767135066079507099847340828922992480909182653125494168031`60.*^-77*I, 5.25847876912537448047096688721970483016490620196880008534716143627238829881332`60. - 6.9121283022392443386755365463929779580949767399388473643966036455083003641084`60.*^-78*I, 5.9996894170056761441395712432531472260249609130994715928506844766187906202955`60. - 2.0723545427770284367881018329393652255865322029617658633778157779245917162922`60.*^-78*I, 7.2602014221683124634457244834461436421197846856090189055746273950571043649256`60. - 2.96421607250331744085536071199764161546884529125548114389113103507368003219633`60.*^-77*I};
ketData[4] = {{0.00304368260341350902730359129964558859810066364712213424814890268023253503748`60. + 0.00601620008133900222021181522627266269512629530613045561166813314445416611977`60.*I, -0.00124900127052050112700491113223230216923488263711380966716709788742824146324`60. - 0.03426266864271132564861322770166139641494803488240845580481357320095607251063`60.*I, -0.04451833766630846855849331908572434939492135909316956803996130354335333080389`60. + 0.00929859627299689773582943973979524309350110328289978192847615294522524698808`60.*I, 0.17611857713001409981645124587827476232523181080283913017731116155563944085191`60. + 0.04874916759368696833708453500287993639128478559669116659991251335691430657333`60.*I, 0.06008555961264790316375541567137690582816288460750639237536583869628307705273`60. + 0.01301115755673051005481213714047565745871111514252266103016913073499785006361`60.*I, -0.27252675639739389651493709284561015833521904679986328028550159401712485376921`60. - 0.13776043120266269886276106124533916670744813192482177118055513237250527639095`60.*I, 0.02613683427557046465404226662840585498590138863450581062409232844500048082166`60. + 0.05202555451810851392290220303413469033741484931980568538705290549752843763525`60.*I, 0.15931746090791667124983713266361631531270148564497512429894177038906327822418`60. - 0.02469845559728586435454997362469349459850988232200198607623656994073198169045`60.*I, -0.03358036644088161095551766060396244753616036422697144143166701578228399127479`60. - 0.02519650676575232485937646248675302617475507238612991756794473414441015820347`60.*I, 0.11828504502574055734188364475468939813904255863443966600622877911439321633685`60. + 0.17283625172252967184593843303064108907256132509116137770921197790777105827484`60.*I, 0.1065147295455901096299636890835847007747379770158189548010332468730552277582`60. - 0.10092563613549278095699731483120327976897870073370230545183454676288078431668`60.*I, -0.59660947396453550299709885029925151150394196112809594263841399894214353924326`60. + 0.04468705764573648719688736226080167405094279901098106451834349339782854899198`60.*I, -0.11658206551181200038441168839436146198621160127683870343460152411814945853804`60. + 0.03424572676503487972977251511215886078784047552284596938772287617542008105027`60.*I, 0.61419773740887065074879078810068845673884700656795202772370382700798219563691`60., -0.13919516205831071908610181664015025556808374646520393242456704259455619502422`60. - 0.00849487739297909380013978104707310457377095447996660168580446093049213306814`60.*I, -0.00025152736009291239227819644716637303982751337366541244596079412280671684094`60. + 0.01893020790401834730556285459710677546466116111425526340439043361889637309601`60.*I}, {0.02563135552012844834616177493689473573243935443783155237786857652141633200854`60. + 0.00143252685966562666137828409590920611273566192761326387866060038710596317798`60.*I, -0.13860593699693504699695861695879120031357726244011376027236508439245170671643`60. - 0.02639002548748771951358049724065789207759749809888819327064277464440191208831`60.*I, 0.04573804818648540975146521401216561422854946191509805971671275408397277210011`60. + 0.00353552826735432343308121139491674477804917746991793955821448425311240088712`60.*I, 0.06643852153240661472931677613685166730169967292881028575460130671796845086367`60. + 0.03691194198001085554288309515456244520678430213950956345482922865531825889287`60.*I, 0.05622280968494308771887617265626631086830626869321298573992692412234793198257`60. - 0.00172109602530597761739081830913787842466144780468447138448612045869957801942`60.*I, -0.40857375784742793375947668076629574654374600110712871772450708875154690126248`60. - 0.0560658762639163179585946750575710486665972034713721640830654372264337910592`60.*I, 0.15633447253803812758836048262439009898465267629029583540753911768284742051977`60. - 0.00390824848167592966473304416898020909702052294247217007518085868846624615474`60.*I, -0.10420553959965586638209646387107632754701652425076355705789237254412738603148`60. + 0.04975020503633810674742067264197061868209766048321743689367755099121542050472`60.*I, -0.1222804630773159309178728615908165162355926279368507228320047205713378484219`60. + 0.01610004330621543520026518823814563629265690850726562531587478340159449318981`60.*I, 0.70752540993401982270442604784063427666705727316857665472165781185604288729956`60., -0.3444568505531354160285374779999865651739680103524477736102798770543095174063`60. + 0.056034428916511762480598043278128770557386875658538421343225072522937956024`60.*I, 0.2353053160108558531859934306540249182668811519762171784356482908422552413602`60. - 0.17832295661319899148931879568717747383480251257309800528793322168168671138002`60.*I, 0.07247335978074969442719439475340725474023827666574629682490663111879118381319`60. - 0.03613550838092848752772887535116534445447363589442755656456057979439993257326`60.*I, -0.01810227848108205133557806675797050267489052979457415857575198765990245261406`60. + 0.16325818660095785632643540867146470163319578217185804497554652851657116432053`60.*I, -0.02053755032847146105588406863696698837706633498670945660586041391398783039223`60. - 0.03175743537181937511120195885375036721625643381818173651128040610616522357713`60.*I, 0.02701787882379944064668130280369736090047113316484196335524661829099703611077`60. - 0.00781423287992903754927679208662822471482761281346216113815880088769701322282`60.*I}, {-0.01832204294137122146369810883806623061498981849438755827402360648077005693594`60. - 0.00375632601451661989719497531669704465430584570923416804989898052736648052175`60.*I, 0.08427004776826389271139148187147317281852760139256277839700670958067805219304`60. + 0.03788998944888304654929851244636284305063029076153189348419649505673822605048`60.*I, -0.00728408631820304983133233299127148287454825959561526397263345118093475641165`60. - 0.0223685468477913334490659011261128485134107824360213071572608667512665912267`60.*I, -0.08534156099040575657234891481394176040496695046529997366947231674925307939824`60. + 0.00521923392376383587131075702764204612228636936627695385071455406344016426605`60.*I, 0.01776155119528390844707163016495701836059332491301801011295253674313555009711`60. + 0.01800952645169289017859876953040259555806658685054551181822429214526323897756`60.*I, -0.08568058333002327486057889583003498155217777817546681182034690378177149809719`60. - 0.05504458594333113248765697473555328449918784469871084379095400831546211689534`60.*I, 0.13706029624846894224489828760996000247867731450853132009729344418284225022069`60. + 0.00612189644231215640531457127267909572088307232942057119405456998850206976636`60.*I, -0.39039534038328865883773213652135135242466442410965684838731197769437401755009`60. - 0.03505237134865932538499155201904585345086051213159148331155844255759845947058`60.*I, 0.05761679230258485208597717946782844939892948167171828255989743233272490546852`60. - 0.00773083459565896877392974625568246475590711636756490121094583834998478870939`60.*I, -0.26761843681391134293847409781230139057124578929191303871548543955111542279466`60. - 0.03167297738174783645457857327948698681268440236143059419823412438438011305677`60.*I, -0.02653143194318358004506334550431483630970163411043713947902258660985331197674`60. + 0.04014228523741166647935500026654808453973186778145889944367120913069865038881`60.*I, 0.45370943162757853176495116804736757396833811737175204692408889833205985257343`60. + 0.01182939150745896320299511632020451318488088294146087651357841507326387436508`60.*I, -0.10453629723462584909108768768825683469726130850184782764394606255366379549748`60. - 0.00101503831718742487862926223755337517896080321145269663520504194479178954854`60.*I, 0.49677217983123003176119616831897334419749774059920863318309917841740991025208`60., -0.29070086324303603659631529405829089935489720151373657932572978921310999241108`60. + 0.01998881811102940494987250072414119942847990848433339290601117842679503858902`60.*I, 0.4155961751815957414367129509551583759039703827539735015579076397886513063213`60. - 0.01141184622576101852039793370593064894922444095743831529863601667585564286369`60.*I}, {0.04146537344234513166951264045776401734082580953946830056712297428674165429719`60. - 0.00177322183172848033441518268573684127507330080031790534887175962474070780473`60.*I, -0.29239943006499045480268942432898914454353192034323657735898498991820355278531`60. - 0.03366364895803937566393541372142195871607753293346468809109040114419078250972`60.*I, 0.27357472939714371702757489621745019761339736555291973816385105749507439754394`60. + 0.00607580969306109419518916173640309252280484306999320168381299941338813920362`60.*I, -0.45506817060168289653995100425636525400997217331389005979793820053523092454682`60. - 0.00475455631885786606618969533720672175354106545906841523491855600949569475747`60.*I, -0.20145682272314618050233969802253508090122644210938562356320200411636041795454`60. + 0.00685551330882950489440618950732480687845055166596005091281940109571697529079`60.*I, 0.5680446646003451347196553772898006581323870512060549582695566817986423204811`60., -0.08683192869490948921348094021732013411770218874635239839076329453145096865067`60. - 0.00287416043223489398838732228054437221178080072791392454751381602017828802304`60.*I, 0.07870364067670416177865882187568115554248810769275335417334305334975234126376`60. + 0.0260567600978662843783121052522838074843610323440236315509206541307393032516`60.*I, 0.00640865943908205309826623595688830597141472637486169775694716033502279239256`60. + 0.00324632760669050870603682361208143363441299866072904159916549266666335766103`60.*I, 0.25211296670545430533420152449344422767835379618269959706860462828261823017953`60. + 0.02240974995348168428109667704107676977599711454885856207289492811091134199937`60.*I, -0.25687704056532006485440460288146857161687452358030405869054330594872918795324`60. - 0.00459199391806365732254243390213278984208509130058627201327057506876189336953`60.*I, -0.09711389808652487398645878408905381754512590973422140294724036029185704516851`60. - 0.01819448216494410464209924533529601783871881795966835937625604364119191903821`60.*I, 0.08000496446043340982780479431007319985372221303301784196133746203607770135764`60. + 0.01753521625599819329088388640739037225557065919788015651956196654504830658534`60.*I, 0.29060799724395150249011079087669428500957323045606513420383032375384979050985`60. - 0.06013534825454521077672334059666769351474853223857245792407766154739137207876`60.*I, -0.1126400339000888897916171724326520237869486912289366678431580686973422854467`60. + 0.03153810862798582929152772144912789063496454369585961920936222719001649519358`60.*I, 0.05159857072670506684743162221265147088919027969820278344766949853985773316569`60. - 0.03038210565397422451669205135068610652131744566314387533773350654253978629011`60.*I}, {0.01093601057123912737635373833772059990676146024700801001885606163939967511912`60. + 0.00226838124177768153240521287013983571629279792626307948424840463236433675887`60.*I, -0.04291710246713623982278682614957640489512554353474395734665966162081881926974`60. - 0.01998763224389389377828185285841394361981094956904523192690895298015638075882`60.*I, -0.01683516798373497545784132022676579113183134159903388318015058556568671706156`60. + 0.00281882828269052516963328338333085614061744827491453117028217807784638916628`60.*I, 0.11578116158087574045514499809592185512509175432313893247248858335130753796386`60. + 0.03764831769089427269190143065639077326802059623600502275633811339941652427875`60.*I, -0.01996884032465035612082528947069318451215449170517426401113396102004290138204`60. - 0.00543881499255704662226169437232941443767289471285156011040071904120678551705`60.*I, 0.08016495671312445615624392467817210977585128589677671304651633184164768814165`60. + 0.0213775617961089283077780384289684870037364915504561678723091084948551077313`60.*I, -0.00934508425556004176571306913501628348407204093764460239217887619946209804518`60. - 0.001714075061082945279588307916948087763830299884521973787720443909212909732`60.*I, -0.09416389464140877282649627785331369460663858039647751416689534538478441925981`60. - 0.04732219676506436539775002474146489800448450771622485440617759939461912064699`60.*I, -0.02663979944474518247222945619931421731868160232473023048061113385347581530837`60. + 0.0044766934759545207508176820951373210070961322923536734617529221726518782246`60.*I, 0.10468847916916555403190203278055963256983185721223710224722874827879748581012`60. + 0.00928851813709856896395588357157103249730736143369503320900815540676994530695`60.*I, 0.06274832183021527240963708149558976377281954346156978728903284806307076106707`60. - 0.00656561340470676767202718805091520432861097518242805191039021277192628715501`60.*I, -0.35864374948021669413333655669724130740377966209320368465960292335544967642813`60. - 0.0397810861673777067994439421139756482169476751924515268716713839356140618353`60.*I, 0.08638351990227106894151200810037739335915821876513217175452617696121948725622`60. - 0.01243674162365040250061752019836289680821675084774625225802179184001782625286`60.*I, -0.35498295282570829289348245172375798540158401174720781351504072605108846549325`60. + 0.00015244820952529453516217575715800348391858768206702181971427901582226241645`60.*I, -0.0803200164619770673186572987982240619815891246587925591424828867486542245375`60. + 0.03699210745785169060104910392269391641442025933878476759064789562759896515381`60.*I, 0.82255586209063419995608369859971537227090698880491807368725359333764916954773`60.}, {0.07101507323062986034019907646416538348556246376062786145008726522126522027792`60. + 0.00752542366106384410737887201295075694388114773115255883901850168932905800244`60.*I, -0.15498484626758022268715409864566349936456196875819833540075454071311336014468`60. - 0.01918086480327197329899572352110578994176031541968126355348061219297975846423`60.*I, -0.11319109468674177554405781927559085735039097217764767994645847738700265858946`60. - 0.03099015946369554346704069157011823354224219602330530678424384123457013415972`60.*I, -0.17554547321688968471265292757244218702002043200563825593343692188169901715459`60. - 0.0201716765596794201408213136301885529826987443296628192151712522235508622218`60.*I, 0.22395966528997653534648858368098167425860318362165184570741061995110021845646`60. + 0.0282201691116107374035596587076215238649813416423354097107046063632347335574`60.*I, 0.10064123709857562670131650817873483680320368873359013248044172657186810750747`60. + 0.00785945319440188384573030036067875809471977946943371766466862835408713327859`60.*I, -0.26627927588772419103316134079757245007437250880905755808128873773603269213943`60. - 0.00325936535796098200783014134115300870607752241572962562336282155111697256741`60.*I, -0.0525243876973941870735493156548835051675058039828909532911880534759456166497`60. - 0.01170880368921012530634264875435608412473707325211647578671832500035084917652`60.*I, -0.28568601379114629225017404210818456098714696814617228575138117887756737844524`60. + 0.00551277915957872157101409203895866419855870754184428162090180916403777238827`60.*I, 0.32369936510440434312320563892430990608627692843061953961487624584541165048088`60. - 0.00587607401278872902520597088737454231685636760988629945268415145019561541408`60.*I, 0.6006340979589682620374821102192887325044523113113980519351895704739017214277`60., 0.18321158880216746889244192422323011510209933021052786572373353557417407585549`60. + 0.02831381074862997063831671833708152688960373412251492590016125654220712571505`60.*I, -0.44933139859626301125358698481063697179915588343810169725526110046965702283367`60. + 0.01250038898529429648083589628728462685823907512819436060815196408378984802584`60.*I, 0.0154542079389504458421691583664762538051489480178246873221382589432638124543`60. - 0.01468409266532325247425471340083858953741838413398301677511374585225894973263`60.*I, 0.06569137091064255143324238775476165296495552774968361190915719744940340036324`60. - 0.00735671451372308245861480101812486279151442384505617362739054295797767350003`60.*I, 0.0456105466506470821468971449555269638806041582831461098749537065869944453298`60. + 0.00299642016653518103072904795816015820735942543834917660138659277873084113361`60.*I}, {-0.11781572692713033948673934472503861940538650248845216061267054642809849015233`60. + 0.02624404677085324127668361015592114924961470326659956619043792372746996171822`60.*I, 0.78455878333240072759842955094137032167331270113445685457297503334082415420591`60., -0.33549996847767503572334890369464938719086121936881060617129394502596497450774`60. - 0.01170713438999657159276133557478701144978609630137233143177920677619178807272`60.*I, -0.12430742999069430533240835914771895441844896436441862226505120558314602081421`60. + 0.03537368544811226867012701652428456675661702811123610988663116882171506155017`60.*I, 0.14645972711211023020597504654936377832594428710990773303096720447710073971976`60. + 0.00364333098394669935412362012426116067249849068628574757216599226479400454222`60.*I, 0.26707180378916584955952095478249574296289816818343206941648279318739785100741`60. + 0.01742724547077052139927591300471735056536187523926060560703551506512202137086`60.*I, -0.05113176760289821100268140356211022629366150205105080258921947813114604686758`60. - 0.01058709496756954498276440481402857916613828403975422927644876663694297102188`60.*I, 0.08533360081271710837237228491755998822555861529945930681847788545821941901388`60. - 0.00212685619973661123574566878045803740286008093493874556530542151463332429969`60.*I, -0.1871731153502063734743291634455714313340339479620355690988126961000034175572`60. + 0.0114330328345108734953140616251733179628523284072194777181942717193074266537`60.*I, 0.24001078929340426572735540978065667816160425681071274459577499074588744472293`60. - 0.03855467681184677600898223452553747588157808565695577153369649156631722372238`60.*I, -0.18023808624203073471210854531946405604308176339780313121581359034751790260684`60. + 0.01671081015818238706136113299406350154500443851386194593827767266894391555802`60.*I, -0.01675574025997044189854189004530315897600224996447180816983933165666185649434`60. + 0.01826439492200585876900096253878666339550711831941286481485664575696420752415`60.*I, 0.0416829293521911066371357760709865253698209003154906006431236880105337459072`60. + 0.00112056935625384426576215879562628537763920830354520405802253929331933348793`60.*I, 0.06898484309604291424321137545994136908506863661556348288972779539779801007062`60. + 0.00495639053703368520019402312382324677277680153401439568967480263970166697029`60.*I, -0.04510995932017562042776846795442369214439407296433784346075892749931934104558`60. + 0.00685838549160975652780363202341283829545765096935476450933040609971015920509`60.*I, 0.02954337802776547325851633505736762575243119294444090502402518304781380970714`60. - 0.01664867515415461961870099067104965214387057142462366472725304917616563059557`60.*I}, {-0.20892559447282538560260843180645611710482724659980638417579022138510548244279`60. - 0.01900363670833351888115082839388357535392921708492644380606465969266646181466`60.*I, 0.21957433618941642533356923998715209091466502999588537357385658508504313683171`60. - 0.01949265521669326171341671218115694390225156739445823260896386327203938475234`60.*I, 0.03449902710990781818613740777320156500045107079442463105126931280404762573871`60. - 0.01085406319258635431672943257143848396530256225616955675238801713481105808168`60.*I, 0.00848488391649173196178573994797815925025506248528769373472561576723235701317`60. + 0.01411843091239459336533166150044077200638720940260106075968288879597382279673`60.*I, -0.43548338986975650211152026459664522617153725151985599630209473170166037117618`60. + 0.01735492429127064079517922832244217557502851523443038880856069465537096511243`60.*I, -0.06552884039819689279517197490157555386444758171634952683517756032111532740076`60. + 0.000620680640021056661956743358339257553428188364127932017943187867885198675`60.*I, -0.1583138207464953503210811845429478356438894026771690266482227112043408954565`60. + 0.02418891673482803722551896952356623803439474594890049175149298613348965853239`60.*I, -0.01360981972641168844915987472192096221239696326998598900934243007202035273294`60. + 0.00372883211229279246524110484106031871641138904979320726796095828905247458722`60.*I, 0.70308964398605738808344888015365432121089206485815518815855621656408305985262`60., 0.31378820948436247556660765581552356053714197663548234275428633783507337405322`60. - 0.00317269825936763245068311943222319675508083561730327373147862989891153582645`60.*I, 0.26675023447766315669520371734104002962443997177279588738781436428543339128693`60. - 0.03608946465418653904651450611874247437084629443920975784814880266172758095644`60.*I, 0.07962632191912200405025180894940411018721848642156371178520700487348625532105`60. - 0.00131271675505687075509120604718636872175001018822610790098602666311842874008`60.*I, -0.0721531883515443588552309363776281767684933705716865318830643016381692688077`60. - 0.02327645393128050109749580869871552462117171695060958966296805983193384118501`60.*I, 0.03001930821537423199283421768322799787930821197977990895403383333195383321639`60. - 0.01551929066656466469364141168132600597883120556738485713175226652836086550791`60.*I, 0.07554648221358777222554976013758708948515084228143733949077852537689110407747`60. - 0.02343838142998496403978737585908070979512873060870143937962643578028363100568`60.*I, 0.0310387778742839828178738805410927696013002446748185849417318058621202301162`60. - 0.00310062974445090862387575296411401002206953238546618686435840964825071081938`60.*I}, {-0.01236027122564788546880998304233086684240931490961327567601746307041291571507`60. - 0.01401196137420233303442764133428708226275204255804267466655668224803427675391`60.*I, 0.02161623221467608217917868487767167268027360668852949501460104253286339312222`60. + 0.04576513711883317227617284368158445783749598816470567403060786810208484454556`60.*I, 0.06544359423788328954631379759119511757988736078090785925300746120708785404124`60. + 0.05762867528405457619623038288653508043005539456682147450481777275337260741727`60.*I, -0.22675628008396160718626283378565803053538218164586755292609965840466773720317`60. - 0.29201120526048041516294447306872667570660802775669779490770851453917270397513`60.*I, 0.05867948776076728305848328873248417104346458137499471602753716843517559373363`60. + 0.01341213970323483144540896121496385412789463705485656741337886760796314607046`60.*I, -0.26203462639594619139785281376283311002680472445977294202269846944777466825441`60. - 0.14800530420616775316943704830901661263007772493838921668497303910749792393306`60.*I, -0.0849425663086594996287455931947565079134400345491400582011540971219212614516`60. + 0.11883363356137010477197558190138658872723067048067575130344562600239702982934`60.*I, 0.76253419053532048831389693414489483448360195998175676127968547153910820778508`60., 0.0262370291700302562197645592796524153549533400018425288669992335803466005076`60. + 0.0102141540502459902405701512627823731448974783709697449327255796329085105158`60.*I, -0.09418385401698234387239800611114615317155161888018052388270097212038337721633`60. - 0.03215744088032581025860939106332987037507151239249134333235278670931212916619`60.*I, -0.00484388248797071827068843599828050796663440115985784488219826818992105824539`60. + 0.03568332666859529995236421720611576355344779708502253713068276415871654072071`60.*I, 0.22335920651087062297531296819474052995444416865835132320121468909398286225379`60. - 0.06402447505047534301168609242229355368211100956695311989565729117211813329596`60.*I, -0.00423005774297350366680572654726139544550684672115801794999446823027290641699`60. - 0.02993248233642609687444557806364851059334547849771056205570768985212666929395`60.*I, -0.03870436105038686788088195390751503255063121287892972730714695231171417671942`60. - 0.03984728051497366286701121356060899666007462399279476019620510886418496948026`60.*I, -0.15187082720590083807285557385816684632625094321648542229665558839059692846352`60. + 0.03912096226975512300980675756885563767168501606915114336855629352911021151718`60.*I, 0.24113651059870766595849244349267496198163488791520587817989249016781685122226`60. - 0.05555189616851210109616445504394385729657487304397832057407233028046005080804`60.*I}, {0.04105948757129032912768647292699990600258684978552805842238061776801868580649`60. - 0.01580573829606212421370382115135608150060043112154577886596752462568239323744`60.*I, -0.1441733082469774949488407231272932913757950606146095889018966925058108161983`60. + 0.05648762747346490986435791889885070287602178214408247686033694114422454719558`60.*I, -0.14578215886827730044424206862325717935349841098659743714790918405228774057721`60. + 0.00508221301608621136333086084782655204803713697889849230271972470806166600854`60.*I, 0.68928756985847041937264576091688492059449258836135342093272159896218438974517`60., -0.06121809332826877852021862528207827389171952770183168812372000448912089503077`60. - 0.0060448993186495132387841793510762544397136807892922941869708412279327163489`60.*I, 0.33701159856912163601197546862654954424689609026513110896047932774977955730673`60. + 0.06577114073931179414369217762274879549019447859068775787162424070505263734379`60.*I, -0.24135018652226797437286103397935115382441493394787665272349609016862024197661`60. + 0.06869658440529693656932445877124203723169337471303174894462391892023256314226`60.*I, 0.20788364263586054933516866545084684799846892644707222005827740982474138219204`60. - 0.30761456519406855615753649170072503994291660256886797803687263633474917174837`60.*I, -0.0220501003899497402462563981895533382185474109748303717749219990639935838645`60. - 0.01586448110591387480834298122623327783083968802505105565595867217606847891619`60.*I, 0.06528480212352396677432147085295913844761210789607714864015934836081418925014`60. + 0.04788525043553044870498344195227115820165278058730029214340479234809341585123`60.*I, -0.07340170982130231372049061640829827927454643511760546338303172131941212634642`60. + 0.02550215986955750224131864512366808612887737179818451652788031062901080387032`60.*I, 0.26420975645857527113014786960421741108007721695362788673889951123369076667612`60. - 0.1506309726797786509323505768681313802989575149084900681248309255977099042549`60.*I, 0.04675869396606942034025952610296068769861237212011469861102496559065135997079`60. + 0.00373991034110882246048458203346524155973101330597296138276236857707680985006`60.*I, 0.15386702329517446682068545400960052242095128524438679901354810686407253386955`60. - 0.02538621696670367880665323797635249865041240952863261883799039058410186692539`60.*I, -0.08223040007133252122806524802841027395800712948222138940552085805545755573693`60. + 0.07740869669202397601748866233818045444488907933290434525416736824292083782139`60.*I, 0.01502804046023383746140404866159386351567347874549250608223337647180612333908`60. - 0.09932897042828597574522757991557508630891346992783559545614267042334740716691`60.*I}, {-0.00189462830772266165206318806202803137679526082193716911888193975330185666871`60. + 0.03311741786550663387629584830360619065211238167762497103110519961085960876113`60.*I, 0.02606559033330403884710126320323791721877712768247893957662601439024133055906`60. + 0.01842999634160559708823940181050903616621706219047353858762348645563198905802`60.*I, 0.07827248516482616484230595327134989753655817741135753904506437569558940737786`60. + 0.01556008512917426050231400303291080021875651960895784887331111834894036029002`60.*I, -0.02495015800231078718895653572385798492046389596722738361428825240615030862928`60. - 0.03090581358160549643242964177542042578802083005679679221262131395737219341664`60.*I, 0.03462743471664899997644655287876760777921721648194637254045710277300108559988`60. - 0.05035285694450754808760719298878528077794548665436201289266661777964175447782`60.*I, -0.09795528897528057955123884990262769574712097262554907361823426758077864263389`60. - 0.06321021912282459936638453784594148154679236554746353430623652571967162207147`60.*I, -0.27740976378150885133351636088600746981685556984600607801136866764942435346986`60. - 0.1290566223863563072138850791884232789028404372642724889564795600608230548683`60.*I, 0.00262371447491973414491588316589174887328006138475971414296726055140852652838`60. - 0.05087972013322217654951777105678294270107986409743010590875742270165040176394`60.*I, -0.04835624396321343102053686152591377420503549437062616538727513584942652336756`60. - 0.11074283450309893158088980226115424502250115902727834255730556917686910205339`60.*I, -0.07821760439818032063620824309438094366575871146880635620234096111351665168078`60. - 0.01027299327258328518646001618097633871913983381180700359071853347290810555603`60.*I, -0.15240009568198439332178349137138891197983000574546072757219320459066728012135`60. + 0.09722733501599812855094027374177185791519944439734486079905757516691846749426`60.*I, 0.03775728478673654909261835979407169682331958563591442122979872607094272483263`60. + 0.00999860446585758329327165092497533893665438536036740883333319886281885183468`60.*I, 0.07730774991688603177295246627345327626242831710705444288125242541482695164917`60. + 0.26845910550735317294218364210317574794444726967372429376839396625504219919527`60.*I, 0.24372600130098896238236889160600006532141897050351204114944802452855779118425`60. + 0.05023291582763151559735756638144633427500797037163114481172249400529192625336`60.*I, 0.79229696709063322277006380269165619000296660137816656049964994876394732861053`60., 0.23080094848508453544312486687394627533486021509805439796185804286111026437651`60. + 0.01987766798654594164220594597883570734171959559140551136609915981283103178031`60.*I}, {0.06415794820750971629780581786541564458035926955015467161728826759403689098568`60. + 0.03858580886430121335128091292287259421891942994485036190853880668903178742642`60.*I, 0.01634380507542055249140771533688213607597780435852887318855291247038655612588`60. + 0.00745549014303529938818198454291415639120464516111917167844762175998641638763`60.*I, -0.04370528767176035726933304309110973125857494482232377489924619909396882646958`60. + 0.00351397382015228644231587491537519330560421541291560439234007456908827223642`60.*I, -0.08787295482351359658991907841265484796173686524691485334903943978925167368606`60. - 0.01195805245081037590599378966753663327251206178884423142839899790532306006506`60.*I, -0.16495479373807159349223044742092047979454435184092589293931665097284127194386`60. - 0.01336305417872613601017371186064325867475588505242022320983094681820751346938`60.*I, -0.1259878157675126589357449005426438646997953498881019327527003155409574647058`60. - 0.03793220019434818393585791386230131826021532118940706313881676465652610325141`60.*I, -0.20005122410671704589619121977469356763171324734325991730460254824462693846379`60. - 0.08092398089386995907050656835794290660498903469788764966550316157059829351931`60.*I, -0.07349397195685102115885396358046460923087722026713469957042603829037222457921`60. - 0.00541961890508427410658519103390882634838777003571014637483213965588631210022`60.*I, -0.21227765507498761121710048365447491368829972530017990757355413825584085237224`60. - 0.07012770232716304154909793644142712604662903199189822613352120978671416445092`60.*I, 0.04027917617848634971494366451764247179571173810194429272575708695238655433418`60. - 0.04950674881189043460229134781335836195255022727020697013096971258762328626277`60.*I, 0.38353722644839967892868891332200198610769872113092166380921092242561845852866`60. - 0.0713671345117692643647446350170276138757671743589042643155076403794204699085`60.*I, 0.06395595301846820626141537754626223497319111855291002076489679513365753463019`60. + 0.02762958545185537349283696185574233562629020080961484113876658948845955916044`60.*I, 0.74098507779920477307624445847328002417152773280039783559586783186368793572385`60., 0.095544267994514281717414995237153846899588332451556457385011804666033097709`60. + 0.10779820209692316988710495237290445543717089280375277692289687691417489420524`60.*I, -0.12887849035110034454567015764050503047301555230905204777032027556587306963466`60. + 0.28395767978057119066050982159241692702323551126238806379895281412850487715722`60.*I, -0.06353620543968771061774766089211282437218894462573663536021898436810019760849`60. + 0.07346632080533148622535002949636466013992420046200224378109776258451854440897`60.*I}, {0.0439015423173886393434264989872151274370096191607921428174116637802126673046`60. + 0.06534289317904235767799983180174560933914514959237409405998156711271326162328`60.*I, 0.32373318195288958378368746498033287115710370021668949533166376327679705773024`60. + 0.01623227665354099733664684328211805915323909398140117661958073116899946083212`60.*I, 0.60531338762452984607695034650396183969646681033601318084064312736371504641826`60., 0.18528729438697403846923567821583968715570364407130673393020727523060213036938`60. + 0.02841730297124562729706735857150674546279828260624419012445791772149338884618`60.*I, -0.46867454005157721116792611843792754390037858209747265395278127808544885968776`60. - 0.0182506577142328061212451792972472361038581294417914387182042030850764624724`60.*I, -0.04823018375926686154376912527777488766615996382976263129384119562117019748609`60. - 0.00703964857803084450681216184278057422695442608839580620458052181135830693205`60.*I, 0.01613882450315800599567951573254118037809151447977617279649479696828205255136`60. + 0.02631444306487742424532904322773406339759369710402344604317004419722018478675`60.*I, 0.01791813516868751092935376645332446272148984651770167234557681058799157708376`60. + 0.01345441162711279131671233494274814410144143409199562240219797169503979643435`60.*I, -0.44270851767136543696727778777185188063173161569118635127699129311615282843012`60. + 0.00239953655648844283967579188427271761995845557249945054613250775059466277776`60.*I, -0.02066619949319350717150939813168377453967483174294692518818295468454738752508`60. - 0.02130896751211861188029641597707531415786430642412962887578759088709138514664`60.*I, 0.06023089757895356105256009379392638740851601829943502566480183796835452093507`60. - 0.01064953680331079562658828112671247160676250129024749067738472972473049696364`60.*I, 0.0299073742303584637104253266265062858685665984215086423934472939695018528894`60. + 0.00417504375199709629478829002912255359269517049051199771976324199994814271756`60.*I, -0.23552407589095565693391687662180540459844357950224805437551974479401632559344`60. + 0.04307511626408268232755199287899157076426275668253862905402670650135032410984`60.*I, -0.04746044751422669966318399388049966518801887157002831357167607550157997081785`60. + 0.00970702940256270811988137443052081038796475480922541257090824891213904291941`60.*I, -0.03693763920853422364961925365398780048639993896176429783519749275454866484507`60. + 0.0271258848494801351374930606853875824997656759758091554848097968350893711814`60.*I, -0.00486544678650528234236389770773306676915570283048680516796156119510886303309`60. + 0.00670878138255814349826477895892024408723444533862895004016786724864957181878`60.*I}, {0.35164218498293945956220871425226256793711203983036889235784939234063355389782`60. + 0.0443577191025781985539569896238951708551668214592250147348589453009094801431`60.*I, -0.03755691033446989964465778995325231623305394417376916073529915567713475632922`60. + 0.02689037021310066250138542706539336545231355571421824038326649949143822278072`60.*I, -0.35457938258182856043192212710421162188825417821552000034908819527650565442182`60. + 0.01013248624949266902440218010038631212289557928787193034058424289482938488107`60.*I, -0.02033476395656998329592259158078124055748042671711985936720392880503855948655`60. - 0.01117649836968647876875293436078599792085493393816928932640859195241110685385`60.*I, -0.37627349243710674415508870536270965604157952720642921676204643243798112973494`60. - 0.04412809893137515620777516794946206034776418545439813443047626123384800259727`60.*I, 0.12623984756775748160459437332775365281781534265221196735876834215568733693635`60. - 0.01875596819148461132107259355225596674660097493179445607427361227076394390749`60.*I, 0.6449995854502219642442893664308884859580240345356120858250149609551172503267`60., 0.18926637860219927796621544178473363293948901544863262450294564047575205539864`60. + 0.02609578467487934811770132176839209845334232181338214419475953354971310968012`60.*I, -0.07163400816185855238195827007293777707182102213871583746288000895016593794181`60. - 0.0341980141338388301664332854024999041011350222716151493711247720196562435719`60.*I, 0.05114129642954299539573739679959792418647416295788017303198478052388110418307`60. - 0.00190482898194403605748467163061385988998344569992548218280193834780773191339`60.*I, 0.18443388480434924766634911347855824750356065060989176286663130963517002502628`60. + 0.01798804268748109166614072505581819289860701383625228914097468029612750802652`60.*I, 0.07712777290347107303852161023171294470556309564024716831979382381430848967095`60. + 0.00777945726339608627062227325348269080408082351952933778937978345237745646847`60.*I, 0.00852969693082105350453763296458663496914007466173126832001360832000690366778`60. + 0.01085996850787518169635105576250559750100438857288337971255633652332918258026`60.*I, 0.08470859202435925179551621614125836807101395981494536528613888786212910746489`60. - 0.01238090470741756885414267828281986605846328449078650830425954087968639215112`60.*I, 0.2620048948000725926471186205048862611458137813977253101348091742520615991356`60. - 0.05052013279022954691145930236364019970023858727512036795383630258678489084996`60.*I, 0.07437346290564713084302802436497372636274167253674414516757881776965675585848`60. - 0.00399662458108218509439588490612213387334381607482170616416757321611878356523`60.*I}, {0.81794117624121034349150893356718731742806494532603761150424984812885584552496`60., 0.11834505816294666665542107373536382864381746808959119844359284118762567446477`60. + 0.02877185832460903523245600609013162552037977430639128328784265290298273351003`60.*I, -0.12629853446706687113761000581909641272840100989488589375354167304020015794986`60. + 0.0174373062709772091958030658971260505923388628629594271804487715665227458306`60.*I, -0.08214409225384466603214038063642018514306988577457464688044537063314394381934`60. + 0.00010451642550195997498831048896961682538030068741380040222412655458004880603`60.*I, -0.11455759445598605868942725852903627387883491064987107675784629115200001460088`60. - 0.00845514660257597334672881208886257265677236297714168536221630682389873301275`60.*I, -0.14078936034949424566457854386583933772815439468749861105839362677679157608694`60. + 0.00616640481567789203312627750157538889919330244167919094961868293824157752049`60.*I, -0.37245283813729475388665448572542624309343253175955913972197188212145790624396`60. + 0.03850097739587096647282816055727294022495770511099977909358316314418686019448`60.*I, -0.10292585261192184166773075793194360724757575041425921881546654461542641267567`60. - 0.00211428686449356402995771529819113120180890193011344752104071865722131410171`60.*I, 0.14658482550102677027148531161797697075306391518944899111229750659016028464127`60. - 0.04275464639125616733837236905149789025769656329936645854223831185599295777692`60.*I, -0.03137019323715890586033710124251294801779830645634033439215158087390002025367`60. + 0.0046698261734036483006006050001569382048037555753169050335024492546380176123`60.*I, -0.19247080266651154635989889604918143513005122397569065088817066792281009672245`60. + 0.02942355654597950654732715390124746124288567575204634154332838705368059455422`60.*I, -0.06550968824227003368499232441034516267519960967644301156843408557006470107639`60. + 0.00391309680870219125757839335880865317095061026202513841549906599893667055553`60.*I, -0.1321832063177749656192570207550183918113115299641123645475702989347549012359`60. + 0.02268425111200772457091646197957805085050168616028736432438764534058770610021`60.*I, -0.06907494786749860549503097011998954634379833220375180485901645616927101756238`60. + 0.01196408778177520243212321586548617913651655516477420653103204703485415668709`60.*I, -0.13128883790678947217903021500789306131234582177179124627626571097617101568686`60. + 0.03672469504007396076727074623400854501482752997898771104892350801760161986663`60.*I, -0.03501510253039881781495782151556602433017270471055170804193719729601583391253`60. + 0.00529495963286522616293725141160293588253314183293822670403546862638478576626`60.*I}, {0.35087736588373692931054563841903878508932625687914610831391487054982485266655`60. + 0.02164489155381746374655702977177929575715098163593529162504490659180164286114`60.*I, 0.20657978017701459932665362394535560883450396473135831482464226506901277569478`60. + 0.02011570965312602675441738851356646723277067452739073469357181987802757688323`60.*I, 0.4963491249406805542523753064203358814728356106545650602438656769584923222819`60. + 0.01731286237987021343575009230471891666660182148272466493203655891770999854901`60.*I, 0.13893883289599990701147275999249129559366161242074495550571716460485820391472`60. + 0.02026684115728413214429904651950827154994478023262340038593703805479460942839`60.*I, 0.52320941843934858440882522643413661171839133053644270167200777706075200258345`60., 0.18041511874593139758005647158004155077678702546759140346274735760386074825005`60. + 0.01356454787338163976834695333753022229073647938157899945647102912413132146333`60.*I, 0.25437444675107249672101744694023728201611522020668084934118859331316171946785`60. - 0.00538565075816167188002843297829122344542432885359369648746958044055926074843`60.*I, 0.06094041857480247766422298404571745700669240928603411889458532963934797004333`60. + 0.00567239538396022543775328998321763355410194316013842762356015150020115480654`60.*I, 0.27533016893368799218957565449356730378995481069165354080320661499424097403566`60. - 0.01366236187187142503200467657265052565223413469082050648262533141057029318852`60.*I, 0.11902967442992338292020765845393577921442050437351279632701841206466924360257`60. - 0.00087640782614089363610197634691718354793990131275169762100445566436133160088`60.*I, 0.22287676137115165576713969688186863096520204404282906796320697529407011990547`60. - 0.02275382773540469243435795898685842277494938927369202494029364765833724900407`60.*I, 0.05927393471386994562066857585816123459376794152471517768330837763022568415101`60. + 0.00036138982574951855673487192209452136957364384824821679070968458929048877414`60.*I, 0.19275160561133394201388285906565384170211511368018202733861700434621184783525`60. - 0.03169247651191981249055127107083207567297112473663248177994478923482622974208`60.*I, 0.06197449842941256809854775237831428219094597530184498695007393101797018847743`60. - 0.00493815418377260420858263066092299636209976314352098653251605854239771322921`60.*I, 0.07488525207908434089709967300447176343014354527013058079307321281023449088386`60. - 0.01370766443983280846940945382745555878823150798380258973746788315600078665553`60.*I, 0.01758898176259577417123003274847641007425052998190096458560043355676591392408`60. - 0.00118617328488230080414912790976727892607111522735353215900079058033971735205`60.*I}};
braData[4] = {{0.00304368260341350902730359129964558859810066364712213424814890268023253503748`59.10118780338408 - 0.00601620008133900222021181522627266269512629530613045561166813314445416611977`59.14050866348415*I, -0.00124900127052050112700491113223230216923488263711380966716709788742824146324`58.703553433322995 + 0.03426266864271132564861322770166139641494803488240845580481357320095607251063`59.15384875067954*I, -0.04451833766630846855849331908572434939492135909316956803996130354335333080389`59.148901638184384 - 0.00929859627299689773582943973979524309350110328289978192847615294522524698808`59.03469434194563*I, 0.17611857713001409981645124587827476232523181080283913017731116155563944085191`59.14696802324026 - 0.04874916759368696833708453500287993639128478559669116659991251335691430657333`59.06125898563722*I, 0.06008555961264790316375541567137690582816288460750639237536583869628307705273`59.148682792738505 - 0.01301115755673051005481213714047565745871111514252266103016913073499785006361`59.03843099134911*I, -0.27252675639739389651493709284561015833521904679986328028550159401712485376921`59.14052045110955 + 0.13776043120266269886276106124533916670744813192482177118055513237250527639095`59.101145702997364*I, 0.02613683427557046465404226662840585498590138863450581062409232844500048082166`59.1008329414917 - 0.05202555451810851392290220303413469033741484931980568538705290549752843763525`59.14060745517517*I, 0.15931746090791667124983713266361631531270148564497512429894177038906327822418`59.150440535930954 + 0.02469845559728586435454997362469349459850988232200198607623656994073198169045`58.9996739875604*I, -0.03358036644088161095551766060396244753616036422697144143166701578228399127479`59.13372216869661 + 0.02519650676575232485937646248675302617475507238612991756794473414441015820347`59.11796628134316*I, 0.11828504502574055734188364475468939813904255863443966600622877911439321633685`59.114567042736326 - 0.17283625172252967184593843303064108907256132509116137770921197790777105827484`59.13554311998024*I, 0.1065147295455901096299636890835847007747379770158189548010332468730552277582`59.12832322003278 + 0.10092563613549278095699731483120327976897870073370230545183454676288078431668`59.12539852042085*I, -0.59660947396453550299709885029925151150394196112809594263841399894214353924326`59.152740683972986 - 0.04468705764573648719688736226080167405094279901098106451834349339782854899198`58.878612573692976*I, -0.11658206551181200038441168839436146198621160127683870343460152411814945853804`59.14648684613956 - 0.03424572676503487972977251511215886078784047552284596938772287617542008105027`59.0661471028618*I, 0.61419773740887065074879078810068845673884700656795202772370382700798219563691`59.154901959985736 + 0``60.54307835404931*I, -0.13919516205831071908610181664015025556808374646520393242456704259455619502422`59.1531401807315 + 0.00849487739297909380013978104707310457377095447996660168580446093049213306814`58.83446565465642*I, -0.00025152736009291239227819644716637303982751337366541244596079412280671684094`58.3758208937684 - 0.01893020790401834730556285459710677546466116111425526340439043361889637309601`59.15451777760045*I}, {0.02563135552012844834616177493689473573243935443783155237786857652141633200854`59.15345114341494 - 0.00143252685966562666137828409590920611273566192761326387866060038710596317798`58.83866914216009*I, -0.13860593699693504699695861695879120031357726244011376027236508439245170671643`59.14997928421438 + 0.02639002548748771951358049724065789207759749809888819327064277464440191208831`59.036154771735404*I, 0.04573804818648540975146521401216561422854946191509805971671275408397277210011`59.15289665438856 - 0.00353552826735432343308121139491674477804917746991793955821448425311240088712`58.90581526333764*I, 0.06643852153240661472931677613685166730169967292881028575460130671796845086367`59.14069082031179 - 0.03691194198001085554288309515456244520678430213950956345482922865531825889287`59.11045452107278*I, 0.05622280968494308771887617265626631086830626869321298573992692412234793198257`59.154106713440974 + 0.00172109602530597761739081830913787842466144780468447138448612045869957801942`58.68422320381123*I, -0.40857375784742793375947668076629574654374600110712871772450708875154690126248`59.15134845361048 + 0.0560658762639163179585946750575710486665972034713721640830654372264337910592`58.99765398996252*I, 0.15633447253803812758836048262439009898465267629029583540753911768284742051977`59.154252414572454 + 0.00390824848167592966473304416898020909702052294247217007518085868846624615474`58.624069465642414*I, -0.10420553959965586638209646387107632754701652425076355705789237254412738603148`59.1426620935113 - 0.04975020503633810674742067264197061868209766048321743689367755099121542050472`59.103592708871304*I, -0.1222804630773159309178728615908165162355926279368507228320047205713378484219`59.15149183177019 - 0.01610004330621543520026518823814563629265690850726562531587478340159449318981`58.99211986785972*I, 0.70752540993401982270442604784063427666705727316857665472165781185604288729956`59.15490195998574 + 0``60.52793731120784*I, -0.34445685055313541602853747799998656517396801035244777361027987705430951740629`59.15069255568934 - 0.056034428916511762480598043278128770557386875658538421343225072522937956024`59.0188011567846*I, 0.2353053160108558531859934306540249182668811519762171784356482908422552413602`59.13563065376763 + 0.17832295661319899148931879568717747383480251257309800528793322168168671138002`59.12187905106139*I, 0.07247335978074969442719439475340725474023827666574629682490663111879118381319`59.142126999814 + 0.03613550838092848752772887535116534445447363589442755656456057979439993257326`59.10565332970433*I, -0.01810227848108205133557806675797050267489052979457415857575198765990245261406`58.96739155717989 - 0.16325818660095785632643540867146470163319578217185804497554652851657116432053`59.1520283515136*I, -0.02053755032847146105588406863696698837706633498670945660586041391398783039223`59.11644852611032 + 0.03175743537181937511120195885375036721625643381818173651128040610616522357713`59.138403821185136*I, 0.02701787882379944064668130280369736090047113316484196335524661829099703611077`59.14744591256423 + 0.00781423287992903754927679208662822471482761281346216113815880088769701322282`59.0731917466906*I}, {-0.01832204294137122146369810883806623061498981849438755827402360648077005693594`59.15239362010269 + 0.00375632601451661989719497531669704465430584570923416804989898052736648052175`59.09883253451087*I, 0.08427004776826389271139148187147317281852760139256277839700670958067805219304`59.14941970778657 - 0.03788998944888304654929851244636284305063029076153189348419649505673822605048`59.12843524913083*I, -0.00728408631820304983133233299127148287454825959561526397263345118093475641165`59.118767467908675 + 0.0223685468477913334490659011261128485134107824360213071572608667512665912267`59.150924563624706*I, -0.08534156099040575657234891481394176040496695046529997366947231674925307939824`59.15415219868374 - 0.00521923392376383587131075702764204612228636936627695385071455406344016426605`58.98996112569565*I, 0.01776155119528390844707163016495701836059332491301801011295253674313555009711`59.142635325519294 - 0.01800952645169289017859876953040259555806658685054551181822429214526323897756`59.142966233903934*I, -0.08568058333002327486057889583003498155217777817546681182034690378177149809719`59.147089783838695 + 0.05504458594333113248765697473555328449918784469871084379095400831546211689534`59.136210621853095*I, 0.13706029624846894224489828760996000247867731450853132009729344418284225022069`59.15435424805187 - 0.00612189644231215640531457127267909572088307232942057119405456998850206976636`58.942036130582714*I, -0.39039534038328865883773213652135135242466442410965684838731197769437401755009`59.153801651951234 + 0.03505237134865932538499155201904585345086051213159148331155844255759845947058`59.03608536386479*I, 0.05761679230258485208597717946782844939892948167171828255989743233272490546852`59.1532586965558 + 0.00773083459565896877392974625568246475590711636756490121094583834998478870939`59.07191315526711*I, -0.26761843681391134293847409781230139057124578929191303871548543955111542279466`59.15345218851433 + 0.03167297738174783645457857327948698681268440236143059419823412438438011305677`59.06192769303778*I, -0.02653143194318358004506334550431483630970163411043713947902258660985331197674`59.136722878700965 - 0.04014228523741166647935500026654808453973186778145889944367120913069865038881`59.146866945352386*I, 0.45370943162757853176495116804736757396833811737175204692408889833205985257343`59.154582161454464 - 0.01182939150745896320299511632020451318488088294146087651357841507326387436508`58.83608039789852*I, -0.10453629723462584909108768768825683469726130850184782764394606255366379549748`59.15478283371802 + 0.00101503831718742487862926223755337517896080321145269663520504194479178954854`58.56275560351986*I, 0.49677217983123003176119616831897334419749774059920863318309917841740991025208`59.15490195998574 + 0``61.007677228921025*I, -0.29070086324303603659631529405829089935489720151373657932572978921310999241108`59.154059069683385 - 0.01998881811102940494987250072414119942847990848433339290601117842679503858902`59.005408484894076*I, 0.4155961751815957414367129509551583759039703827539735015579076397886513063213`59.15456516335709 + 0.01141184622576101852039793370593064894922444095743831529863601667585564286369`58.84763628291493*I}, {0.04146537344234513166951264045776401734082580953946830056712297428674165429719`59.15437122786065 + 0.00177322183172848033441518268573684127507330080031790534887175962474070780473`58.93253565259921*I, -0.2923994300649904548026894243289891445435319203432365773589849899182035527853`59.153474598178605 + 0.03366364895803937566393541372142195871607753293346468809109040114419078250972`59.05855959860316*I, 0.27357472939714371702757489621745019761339736555291973816385105749507439754393`59.15462624929766 - 0.00607580969306109419518916173640309252280484306999320168381299941338813920362`58.79553886054081*I, -0.45506817060168289653995100425636525400997217331389005979793820053523092454681`59.15477223251488 + 0.00475455631885786606618969533720672175354106545906841523491855600949569475747`58.58240036829415*I, -0.20145682272314618050233969802253508090122644210938562356320200411636041795454`59.1544795734476 - 0.00685551330882950489440618950732480687845055166596005091281940109571697529079`58.89001944887653*I, 0.5680446646003451347196553772898006581323870512060549582695566817986423204811`59.15490195998572 + 0``60.944240505594614*I, -0.08683192869490948921348094021732013411770218874635239839076329453145096865067`59.15449110421127 + 0.00287416043223489398838732228054437221178080072791392454751381602017828802304`58.88448679678843*I, 0.07870364067670416177865882187568115554248810769275335417334305334975234126376`59.15080990708299 - 0.0260567600978662843783121052522838074843610323440236315509206541307393032516`59.11892495451979*I, 0.00640865943908205309826623595688830597141472637486169775694716033502279239256`59.14865653526993 - 0.00324632760669050870603682361208143363441299866072904159916549266666335766103`59.13105355373256*I, 0.25211296670545430533420152449344422767835379618269959706860462828261823017952`59.15379952300417 - 0.02240974995348168428109667704107676977599711454885856207289492811091134199937`59.03377245789948*I, -0.25687704056532006485440460288146857161687452358030405869054330594872918795324`59.15468002369525 + 0.00459199391806365732254243390213278984208509130058627201327057506876189336953`58.740000625724925*I, -0.09711389808652487398645878408905381754512590973422140294724036029185704516851`59.152581570535894 + 0.01819448216494410464209924533529601783871881795966835937625604364119191903821`59.09321458973595*I, 0.08000496446043340982780479431007319985372221303301784196133746203607770135764`59.15218864566641 - 0.01753521625599819329088388640739037225557065919788015651956196654504830658534`59.10164590539742*I, 0.29060799724395150249011079087669428500957323045606513420383032375384979050984`59.15233981414449 + 0.06013534825454521077672334059666769351474853223857245792407766154739137207876`59.098689612398566*I, -0.1126400339000888897916171724326520237869486912289366678431580686973422854467`59.1514387931115 - 0.03153810862798582929152772144912789063496454369585961920936222719001649519358`59.112670732978586*I, 0.05159857072670506684743162221265147088919027969820278344766949853985773316569`59.14765071113978 + 0.03038210565397422451669205135068610652131744566314387533773350654253978629011`59.134307742991254*I}, {0.01093601057123912737635373833772059990676146024700801001885606163939967511912`59.15328585138431 - 0.00226838124177768153240521287013983571629279792626307948424840463236433675887`59.118811341358715*I, -0.04291710246713623982278682614957640489512554353474395734665966162081881926974`59.151281687296525 + 0.01998763224389389377828185285841394361981094956904523192690895298015638075882`59.13845664637037*I, -0.01683516798373497545784132022676579113183134159903388318015058556568671706156`59.15359693084654 - 0.00281882828269052516963328338333085614061744827491453117028217807784638916628`59.11061858220769*I, 0.11578116158087574045514499809592185512509175432313893247248858335130753796386`59.152371127722056 - 0.03764831769089427269190143065639077326802059623600502275633811339941652427875`59.1315362587396*I, -0.01996884032465035612082528947069318451215449170517426401113396102004290138204`59.152781098525914 + 0.00543881499255704662226169437232941443767289471285156011040071904120678551705`59.12714834407782*I, 0.08016495671312445615624392467817210977585128589677671304651633184164768814165`59.152825342024045 - 0.0213775617961089283077780384289684870037364915504561678723091084948551077313`59.12657451495553*I, -0.00934508425556004176571306913501628348407204093764460239217887619946209804518`59.153472561097125 + 0.001714075061082945279588307916948087763830299884521973787720443909212909732`59.11430276870946*I, -0.09416389464140877282649627785331369460663858039647751416689534538478441925981`59.1509967164694 + 0.04732219676506436539775002474146489800448450771622485440617759939461912064699`59.139640773531305*I, -0.02663979944474518247222945619931421731868160232473023048061113385347581530837`59.15359219588742 - 0.0044766934759545207508176820951373210070961322923536734617529221726518782246`59.11077103623568*I, 0.10468847916916555403190203278055963256983185721223710224722874827879748581012`59.15420993272333 - 0.00928851813709856896395588357157103249730736143369503320900815540676994530695`59.0747891117799*I, 0.06274832183021527240963708149558976377281954346156978728903284806307076106707`59.15408596619939 + 0.00656561340470676767202718805091520432861097518242805191039021277192628715501`59.08605710739866*I, -0.35864374948021669413333655669724130740377966209320368465960292335544967642813`59.15403698702218 + 0.0397810861673777067994439421139756482169476751924515268716713839356140618353`59.08968063067919*I, 0.08638351990227106894151200810037739335915821876513217175452617696121948725622`59.153779589778196 + 0.01243674162365040250061752019836289680821675084774625225802179184001782625286`59.10381032769782*I, -0.35498295282570829289348245172375798540158401174720781351504072605108846549325`59.1548986077475 - 0.00015244820952529453516217575715800348391858768206702181971427901582226241645`57.52292464984323*I, -0.0803200164619770673186572987982240619815891246587925591424828867486542245375`59.1513216911219 - 0.03699210745785169060104910392269391641442025933878476759064789562759896515381`59.13827561671701*I, 0.82255586209063419995608369859971537227090698880491807368725359333764916954772`59.154901959985736 + 0``60.985099148792045*I}, {0.07101507323062986034019907646416538348556246376062786145008726522126522027792`59.15400143806744 - 0.00752542366106384410737887201295075694388114773115255883901850168932905800244`59.08124170263704*I, -0.15498484626758022268715409864566349936456196875819833540075454071311336014468`59.153850440577976 + 0.01918086480327197329899572352110578994176031541968126355348061219297975846423`59.09109183088278*I, -0.11319109468674177554405781927559085735039097217764767994645847738700265858946`59.15257914917261 + 0.03099015946369554346704069157011823354224219602330530678424384123457013415972`59.124892276204136*I, -0.1755454732168896847126529275724421870200204320056382559334369218816990171546`59.15392555884016 + 0.0201716765596794201408213136301885529826987443296628192151712522235508622218`59.086544647386745*I, 0.22395966528997653534648858368098167425860318362165184570741061995110021845646`59.15383138124725 - 0.0282201691116107374035596587076215238649813416423354097107046063632347335574`59.09215088764411*I, 0.10064123709857562670131650817873483680320368873359013248044172657186810750747`59.15423814259538 - 0.00785945319440188384573030036067875809471977946943371766466862835408713327859`59.05770686827278*I, -0.26627927588772419103316134079757245007437250880905755808128873773603269213943`59.154797846297555 + 0.00325936535796098200783014134115300870607752241572962562336282155111697256741`58.73988907907255*I, -0.0525243876973941870735493156548835051675058039828909532911880534759456166497`59.15300975017822 + 0.01170880368921012530634264875435608412473707325211647578671832500035084917652`59.11832594920305*I, -0.28568601379114629225017404210818456098714696814617228575138117887756737844524`59.15473783913329 - 0.00551277915957872157101409203895866419855870754184428162090180916403777238827`58.85061066824513*I, 0.32369936510440434312320563892430990608627692843061953961487624584541165048088`59.15474756527386 + 0.00587607401278872902520597088737454231685636760988629945268415145019561541408`58.83704070000395*I, 0.60063409795896826203748211021928873250445231131139805193518957047390172142771`59.154901959985736 + 0``61.08431207661242*I, 0.1832115888021674688924419242232301151020993302105278657237335355741740758555`59.15358929742506 - 0.02831381074862997063831671833708152688960373412251492590016125654220712571505`59.10307590646394*I, -0.44933139859626301125358698481063697179915588343810169725526110046965702283368`59.15466536656187 - 0.01250038898529429648083589628728462685823907512819436060815196408378984802584`58.92341151294274*I, 0.0154542079389504458421691583664762538051489480178246873221382589432638124543`59.14689340529769 + 0.01468409266532325247425471340083858953741838413398301677511374585225894973263`59.14604008994754*I, 0.06569137091064255143324238775476165296495552774968361190915719744940340036324`59.153950339260746 + 0.00735671451372308245861480101812486279151442384505617362739054295797767350003`59.08489889574446*I, 0.0456105466506470821468971449555269638806041582831461098749537065869944453298`59.154343461029555 - 0.00299642016653518103072904795816015820735942543834917660138659277873084113361`59.04157532476196*I}, {-0.11781572692713033948673934472503861940538650248845216061267054642809849015233`59.15306891092923 - 0.02624404677085324127668361015592114924961470326659956619043792372746996171822`59.11937553023012*I, 0.78455878333240072759842955094137032167331270113445685457297503334082415420593`59.15490195998574 + 0``60.98179738363021*I, -0.33549996847767503572334890369464938719086121936881060617129394502596497450774`59.15461430117436 + 0.01170713438999657159276133557478701144978609630137233143177920677619178807272`58.966211651739826*I, -0.12430742999069430533240835914771895441844896436441862226505120558314602081421`59.152561636270505 - 0.03537368544811226867012701652428456675661702811123610988663116882171506155017`59.12684903098326*I, 0.14645972711211023020597504654936377832594428710990773303096720447710073971976`59.15469687151008 - 0.00364333098394669935412362012426116067249849068628574757216599226479400454222`58.90857427261887*I, 0.26707180378916584955952095478249574296289816818343206941648279318739785100741`59.154364191688636 - 0.01742724547077052139927591300471735056536187523926060560703551506512202137086`59.04397901093071*I, -0.05113176760289821100268140356211022629366150205105080258921947813114604686758`59.15319785216827 + 0.01058709496756954498276440481402857916613828403975422927644876663694297102188`59.11679665473564*I, 0.08533360081271710837237228491755998822555861529945930681847788545821941901388`59.15469647565593 + 0.00212685619973661123574566878045803740286008093493874556530542151463332429969`58.90893667874908*I, -0.1871731153502063734743291634455714313340339479620355690988126961000034175572`59.15439854093448 - 0.0114330328345108734953140616251733179628523284072194777181942717193074266537`59.03734653470721*I, 0.24001078929340426572735540978065667816160425681071274459577499074588744472293`59.153579300037286 + 0.03855467681184677600898223452553747588157808565695577153369649156631722372238`59.106380853769956*I, -0.18023808624203073471210854531946405604308176339780313121581359034751790260684`59.15413806733008 - 0.01671081015818238706136113299406350154500443851386194593827767266894391555802`59.07398730758006*I, -0.01675574025997044189854189004530315897600224996447180816983933165666185649434`59.14600485081892 - 0.01826439492200585876900096253878666339550711831941286481485664575696420752415`59.147401873195285*I, 0.0416829293521911066371357760709865253698209003154906006431236880105337459072`59.15468032766832 - 0.00112056935625384426576215879562628537763920830354520405802253929331933348793`58.922842689867764*I, 0.06898484309604291424321137545994136908506863661556348288972779539779801007062`59.15430988165833 - 0.00495639053703368520019402312382324677277680153401439568967480263970166697029`59.0530580753265*I, -0.04510995932017562042776846795442369214439407296433784346075892749931934104558`59.153650010718266 - 0.00685838549160975652780363202341283829545765096935476450933040609971015920509`59.103791685756775*I, 0.02954337802776547325851633505736762575243119294444090502402518304781380970714`59.150279537198855 + 0.01664867515415461961870099067104965214387057142462366472725304917616563059557`59.1405097367506*I}, {-0.20892559447282538560260843180645611710482724659980638417579022138510548244279`59.15411346274307 + 0.01900363670833351888115082839388357535392921708492644380606465969266646181466`59.06866875281257*I, 0.21957433618941642533356923998715209091466502999588537357385658508504313683171`59.15413237960059 + 0.01949265521669326171341671218115694390225156739445823260896386327203938475234`59.066748758341994*I, 0.03449902710990781818613740777320156500045107079442463105126931280404762573871`59.15218067791285 + 0.01085406319258635431672943257143848396530256225616955675238801713481105808168`59.12816411466059*I, 0.00848488391649173196178573994797815925025506248528769373472561576723235701317`59.14069931384701 - 0.01411843091239459336533166150044077200638720940260106075968288879597382279673`59.14971856135834*I, -0.43548338986975650211152026459664522617153725151985599630209473170166037117617`59.15455631703024 - 0.01735492429127064079517922832244217557502851523443038880856069465537096511243`58.978429042636535*I, -0.06552884039819689279517197490157555386444758171634952683517756032111532740076`59.1548197841665 - 0.000620680640021056661956743358339257553428188364127932017943187867885198675`58.66224541560819*I, -0.1583138207464953503210811845429478356438894026771690266482227112043408954565`59.15357827393408 - 0.02418891673482803722551896952356623803439474594890049175149298613348965853239`59.101532378324265*I, -0.01360981972641168844915987472192096221239696326998598900934243007202035273294`59.15253121979416 - 0.00372883211229279246524110484106031871641138904979320726796095828905247458722`59.12433475595853*I, 0.70308964398605738808344888015365432121089206485815518815855621656408305985262`59.15490195998572 + 0``61.00732615579241*I, 0.31378820948436247556660765581552356053714197663548234275428633783507337405322`59.154814240171554 + 0.00317269825936763245068311943222319675508083561730327373147862989891153582645`58.681278319776965*I, 0.26675023447766315669520371734104002962443997177279588738781436428543339128692`59.15372965999239 + 0.03608946465418653904651450611874247437084629443920975784814880266172758095644`59.095085291125635*I, 0.07962632191912200405025180894940411018721848642156371178520700487348625532105`59.1547589414668 + 0.00131271675505687075509120604718636872175001018822610790098602666311842874008`58.81014526810612*I, -0.0721531883515443588552309363776281767684933705716865318830643016381692688077`59.15211189110985 + 0.02327645393128050109749580869871552462117171695060958966296805983193384118501`59.12880591068897*I, 0.03001930821537423199283421768322799787930821197977990895403383333195383321639`59.15043936581248 + 0.01551929066656466469364141168132600597883120556738485713175226652836086550791`59.13843480274198*I, 0.07554648221358777222554976013758708948515084228143733949077852537689110407747`59.15221834451526 + 0.02343838142998496403978737585908070979512873060870143937962643578028363100568`59.12779915934627*I, 0.0310387778742839828178738805410927696013002446748185849417318058621202301162`59.15403607203863 + 0.00310062974445090862387575296411401002206953238546618686435840964825071081938`59.07572241201784*I}, {-0.01236027122564788546880998304233086684240931490961327567601746307041291571507`59.11217701026225 + 0.01401196137420233303442764133428708226275204255804267466655668224803427675391`59.12129974824726*I, 0.02161623221467608217917868487767167268027360668852949501460104253286339312222`59.07823540570388 - 0.04576513711883317227617284368158445783749598816470567403060786810208484454556`59.136587090167076*I, 0.06544359423788328954631379759119511757988736078090785925300746120708785404124`59.12135610765674 - 0.05762867528405457619623038288653508043005539456682147450481777275337260741727`59.112105974108985*I, -0.22675628008396160718626283378565803053538218164586755292609965840466773720317`59.106679001236245 + 0.29201120526048041516294447306872667570660802775669779490770851453917270397514`59.125187615705215*I, 0.05867948776076728305848328873248417104346458137499471602753716843517559373363`59.14594268964399 - 0.01341213970323483144540896121496385412789463705485656741337886760796314607046`59.009090160015575*I, -0.26203462639594619139785281376283311002680472445977294202269846944777466825442`59.133088995717 + 0.14800530420616775316943704830901661263007772493838921668497303910749792393306`59.089900431451106*I, -0.0849425663086594996287455931947565079134400345491400582011540971219212614516`59.10275512616427 - 0.11883363356137010477197558190138658872723067048067575130344562600239702982934`59.127476780662015*I, 0.76253419053532048831389693414489483448360195998175676127968547153910820778511`59.154901959985736 + 0``60.312678726740224*I, 0.0262370291700302562197645592796524153549533400018425288669992335803466005076`59.13975105779532 - 0.0102141540502459902405701512627823731448974783709697449327255796329085105158`59.06349947567562*I, -0.09418385401698234387239800611114615317155161888018052388270097212038337721633`59.14158582570434 + 0.03215744088032581025860939106332987037507151239249134333235278670931212916619`59.05209423058322*I, -0.00484388248797071827068843599828050796663440115985784488219826818992105824539`58.931719387299005 - 0.03568332666859529995236421720611576355344779708502253713068276415871654072071`59.149558751224525*I, 0.22335920651087062297531296819474052995444416865835132320121468909398286225379`59.143695330141064 + 0.06402447505047534301168609242229355368211100956695311989565729117211813329596`59.03493958397466*I, -0.00423005774297350366680572654726139544550684672115801794999446823027290641699`58.938657377698476 + 0.02993248233642609687444557806364851059334547849771056205570768985212666929395`59.14934076376655*I, -0.03870436105038686788088195390751503255063121287892972730714695231171417671942`59.11592973622871 + 0.03984728051497366286701121356060899666007462399279476019620510886418496948026`59.11804246740845*I, -0.15187082720590083807285557385816684632625094321648542229665558839059692846352`59.144817987516 - 0.03912096226975512300980675756885563767168501606915114336855629352911021151718`59.02327663391465*I, 0.24113651059870766595849244349267496198163488791520587817989249016781685122226`59.14587250393822 + 0.05555189616851210109616445504394385729657487304397832057407233028046005080804`59.0100639613717*I}, {0.04105948757129032912768647292699990600258684978552805842238061776801868580649`59.138987084862876 + 0.01580573829606212421370382115135608150060043112154577886596752462568239323744`59.057338362773535*I, -0.1441733082469774949488407231272932913757950606146095889018966925058108161983`59.138708842547594 - 0.05648762747346490986435791889885070287602178214408247686033694114422454719558`59.058870189141196*I, -0.14578215886827730044424206862325717935349841098659743714790918405228774057721`59.15343641477994 - 0.00508221301608621136333086084782655204803713697889849230271972470806166600854`58.577258561952775*I, 0.68928756985847041937264576091688492059449258836135342093272159896218438974517`59.15490195998572 + 0``60.329902113506684*I, -0.06121809332826877852021862528207827389171952770183168812372000448912089503077`59.15076365790285 + 0.0060448993186495132387841793510762544397136807892922941869708412279327163489`58.85780889310962*I, 0.33701159856912163601197546862654954424689609026513110896047932774977955730674`59.14676059554048 - 0.06577114073931179414369217762274879549019447859068775787162424070505263734379`58.97972912888126*I, -0.24135018652226797437286103397935115382441493394787665272349609016862024197661`59.143078460013925 - 0.06869658440529693656932445877124203723169337471303174894462391892023256314226`59.02758565795119*I, 0.20788364263586054933516866545084684799846892644707222005827740982474138219204`59.09667406349277 + 0.30761456519406855615753649170072503994291660256886797803687263633474917174838`59.12733795987247*I, -0.0220501003899497402462563981895533382185474109748303717749219990639935838645`59.125615068481174 + 0.01586448110591387480834298122623327783083968802505105565595867217606847891619`59.09999519842346*I, 0.06528480212352396677432147085295913844761210789607714864015934836081418925014`59.12506400920059 - 0.04788525043553044870498344195227115820165278058730029214340479234809341585123`59.10098134624236*I, -0.07340170982130231372049061640829827927454643511760546338303172131941212634642`59.14051264966709 - 0.02550215986955750224131864512366808612887737179818451652788031062901080387032`59.048004274000405*I, 0.26420975645857527113014786960421741108007721695362788673889951123369076667613`59.13153442054105 + 0.1506309726797786509323505768681313802989575149084900681248309255977099042549`59.08668920594764*I, 0.04675869396606942034025952610296068769861237212011469861102496559065135997079`59.151546872063804 - 0.00373991034110882246048458203346524155973101330597296138276236857707680985006`58.810063159602635*I, 0.15386702329517446682068545400960052242095128524438679901354810686407253386955`59.14800932514407 + 0.02538621696670367880665323797635249865041240952863261883799039058410186692539`58.95413674536387*I, -0.08223040007133252122806524802841027395800712948222138940552085805545755573693`59.11696734321248 - 0.07740869669202397601748866233818045444488907933290434525416736824292083782139`59.11232599718512*I, 0.01502804046023383746140404866159386351567347874549250608223337647180612333908`58.93982659941006 + 0.09932897042828597574522757991557508630891346992783559545614267042334740716691`59.14857720194532*I}, {-0.00189462830772266165206318806202803137679526082193716911888193975330185666871`58.842685536817555 - 0.03311741786550663387629584830360619065211238167762497103110519961085960876113`59.15340894338728*I, 0.02606559033330403884710126320323791721877712768247893957662601439024133055906`59.13680026659111 - 0.01842999634160559708823940181050903616621706219047353858762348645563198905802`59.11941868523765*I, 0.07827248516482616484230595327134989753655817741135753904506437569558940737786`59.149735880905716 - 0.01556008512917426050231400303291080021875651960895784887331111834894036029002`59.04002402965158*I, -0.02495015800231078718895653572385798492046389596722738361428825240615030862928`59.12366986921227 + 0.03090581358160549643242964177542042578802083005679679221262131395737219341664`59.134294129895785*I, 0.03462743471664899997644655287876760777921721648194637254045710277300108559988`59.1184602019319 + 0.05035285694450754808760719298878528077794548665436201289266661777964175447782`59.13728616141764*I, -0.09795528897528057955123884990262769574712097262554907361823426758077864263389`59.13835181290467 + 0.06321021912282459936638453784594148154679236554746353430623652571967162207147`59.116169571151936*I, -0.27740976378150885133351636088600746981685556984600607801136866764942435346985`59.14290721060029 + 0.1290566223863563072138850791884232789028404372642724889564795600608230548683`59.10205799585722*I, 0.00262371447491973414491588316589174887328006138475971414296726055140852652838`58.818980155282844 + 0.05087972013322217654951777105678294270107986409743010590875742270165040176394`59.15355596794474*I, -0.04835624396321343102053686152591377420503549437062616538727513584942652336756`59.09881503222278 + 0.11074283450309893158088980226115424502250115902727834255730556917686910205339`59.14363427476956*I, -0.07821760439818032063620824309438094366575871146880635620234096111351665168078`59.151481967287 + 0.01027299327258328518646001618097633871913983381180700359071853347290810555603`58.99104969675923*I, -0.15240009568198439332178349137138891197983000574546072757219320459066728012135`59.138536118916974 - 0.09722733501599812855094027374177185791519944439734486079905757516691846749426`59.115744472237004*I, 0.03775728478673654909261835979407169682331958563591442122979872607094272483263`59.148033746207844 - 0.00999860446585758329327165092497533893665438536036740883333319886281885183468`59.06594725783447*I, 0.07730774991688603177295246627345327626242831710705444288125242541482695164917`59.07246384916338 - 0.26845910550735317294218364210317574794444726967372429376839396625504219919526`59.14743830549502*I, 0.24372600130098896238236889160600006532141897050351204114944802452855779118425`59.14954707514668 - 0.05023291582763151559735756638144633427500797037163114481172249400529192625336`59.043619077755515*I, 0.79229696709063322277006380269165619000296660137816656049964994876394732861051`59.154901959985736 + 0``60.476454473634526*I, 0.2308009484850845354431248668739462753348602150980543979618580428611102643765`59.152656277652916 - 0.01987766798654594164220594597883570734171959559140551136609915981283103178031`58.92472731077101*I}, {0.06415794820750971629780581786541564458035926955015467161728826759403689098568`59.13664132546224 - 0.03858580886430121335128091292287259421891942994485036190853880668903178742642`59.10617889269401*I, 0.01634380507542055249140771533688213607597780435852887318855291247038655612588`59.140981763410224 - 0.00745549014303529938818198454291415639120464516111917167844762175998641638763`59.091745584056554*I, -0.04370528767176035726933304309110973125857494482232377489924619909396882646958`59.15241584096266 - 0.00351397382015228644231587491537519330560421541291560439234007456908827223642`58.87888152513929*I, -0.08787295482351359658991907841265484796173686524691485334903943978925167368606`59.15070239044017 + 0.01195805245081037590599378966753663327251206178884423142839899790532306006506`58.971717411193765*I, -0.16495479373807159349223044742092047979454435184092589293931665097284127194386`59.152397069336295 + 0.01336305417872613601017371186064325867475588505242022320983094681820751346938`58.88041946867015*I, -0.1259878157675126589357449005426438646997953498881019327527003155409574647058`59.145664478298606 + 0.03793220019434818393585791386230131826021532118940706313881676465652610325141`59.062476897033704*I, -0.20005122410671704589619121977469356763171324734325991730460254824462693846379`59.14253567523819 + 0.08092398089386995907050656835794290660498903469788764966550316157059829351931`59.08430462992026*I, -0.07349397195685102115885396358046460923087722026713469957042603829037222457921`59.152621212589686 + 0.00541961890508427410658519103390882634838777003571014637483213965588631210022`58.86081570607614*I, -0.21227765507498761121710048365447491368829972530017990757355413825584085237224`59.14477652233057 + 0.07012770232716304154909793644142712604662903199189822613352120978671416445092`59.069919054455276*I, 0.04027917617848634971494366451764247179571173810194429272575708695238655433418`59.11836855822128 + 0.04950674881189043460229134781335836195255022727020697013096971258762328626277`59.13037761978234*I, 0.38353722644839967892868891332200198610769872113092166380921092242561845852866`59.14916974451637 + 0.0713671345117692643647446350170276138757671743589042643155076403794204699085`59.013850539562824*I, 0.06395595301846820626141537754626223497319111855291002076489679513365753463019`59.14170783300082 - 0.02762958545185537349283696185574233562629020080961484113876658948845955916044`59.08847123886066*I, 0.74098507779920477307624445847328002417152773280039783559586783186368793572387`59.15490195998574 + 0``60.431375778449244*I, 0.095544267994514281717414995237153846899588332451556457385011804666033097709`59.121252764326364 - 0.10779820209692316988710495237290445543717089280375277692289687691417489420524`59.12825173381753*I, -0.12887849035110034454567015764050503047301555230905204777032027556587306963466`59.091447691397356 - 0.28395767978057119066050982159241692702323551126238806379895281412850487715722`59.14105087157129*I, -0.06353620543968771061774766089211282437218894462573663536021898436810019760849`59.12044891219842 - 0.07346632080533148622535002949636466013992420046200224378109776258451854440897`59.12887894933777*I}, {0.0439015423173886393434264989872151274370096191607921428174116637802126673046`59.14149688706179 - 0.06534289317904235767799983180174560933914514959237409405998156711271326162328`59.14879961092197*I, 0.32373318195288958378368746498033287115710370021668949533166376327679705773023`59.15444357183644 - 0.01623227665354099733664684328211805915323909398140117661958073116899946083212`59.00260043724547*I, 0.60531338762452984607695034650396183969646681033601318084064312736371504641826`59.154901959985736 + 0``61.04943561653423*I, 0.18528729438697403846923567821583968715570364407130673393020727523060213036938`59.153501382578455 - 0.02841730297124562729706735857150674546279828260624419012445791772149338884618`59.09901746625951*I, -0.46867454005157721116792611843792754390037858209747265395278127808544885968775`59.154545919404526 + 0.0182506577142328061212451792972472361038581294417914387182042030850764624724`58.96714087002898*I, -0.04823018375926686154376912527777488766615996382976263129384119562117019748609`59.1535689427668 + 0.00703964857803084450681216184278057422695442608839580620458052181135830693205`59.096363616856834*I, 0.01613882450315800599567951573254118037809151447977617279649479696828205255136`59.140238372440336 - 0.02631444306487742424532904322773406339759369710402344604317004419722018478675`59.149328072889276*I, 0.01791813516868751092935376645332446272148984651770167234557681058799157708376`59.148087513285944 - 0.01345441162711279131671233494274814410144143409199562240219797169503979643435`59.14288823287262*I, -0.44270851767136543696727778777185188063173161569118635127699129311615282843011`59.15485238585804 - 0.00239953655648844283967579188427271761995845557249945054613250775059466277776`58.465969354783326*I, -0.02066619949319350717150939813168377453967483174294692518818295468454738752508`59.14557159504482 + 0.02130896751211861188029641597707531415786430642412962887578759088709138514664`59.14612042532596*I, 0.06023089757895356105256009379392638740851601829943502566480183796835452093507`59.15328769667043 + 0.01064953680331079562658828112671247160676250129024749067738472972473049696364`59.10602636765052*I, 0.0299073742303584637104253266265062858685665984215086423934472939695018528894`59.15362694450532 - 0.00417504375199709629478829002912255359269517049051199771976324199994814271756`59.09387563453155*I, -0.23552407589095565693391687662180540459844357950224805437551974479401632559344`59.15323230618271 - 0.04307511626408268232755199287899157076426275668253862905402670650135032410984`59.1075654730002*I, -0.04746044751422669966318399388049966518801887157002831357167607550157997081785`59.153035188444214 - 0.00970702940256270811988137443052081038796475480922541257090824891213904291941`59.11233631472077*I, -0.03693763920853422364961925365398780048639993896176429783519749275454866484507`59.14823622529093 - 0.0271258848494801351374930606853875824997656759758091554848097968350893711814`59.142621882976314*I, -0.00486544678650528234236389770773306676915570283048680516796156119510886303309`59.14246941084703 - 0.00670878138255814349826477895892024408723444533862895004016786724864957181878`59.14831850941557*I}, {0.35164218498293945956220871425226256793711203983036889235784939234063355389782`59.152856958933135 - 0.0443577191025781985539569896238951708551668214592250147348589453009094801431`59.04209033662797*I, -0.03755691033446989964465778995325231623305394417376916073529915567713475632922`59.14342037916116 - 0.02689037021310066250138542706539336545231355571421824038326649949143822278072`59.13277951609135*I, -0.35457938258182856043192212710421162188825417821552000034908819527650565442182`59.15443785239637 - 0.01013248624949266902440218010038631212289557928787193034058424289482938488107`58.79140902982577*I, -0.02033476395656998329592259158078124055748042671711985936720392880503855948655`59.14606125348236 + 0.01117649836968647876875293436078599792085493393816928932640859195241110685385`59.126299597243374*I, -0.37627349243710674415508870536270965604157952720642921676204643243798112973494`59.15300040595042 + 0.04412809893137515620777516794946206034776418545439813443047626123384800259727`59.03464226252253*I, 0.12623984756775748160459437332775365281781534265221196735876834215568733693635`59.15249434596308 + 0.01875596819148461132107259355225596674660097493179445607427361227076394390749`59.05735390944526*I, 0.6449995854502219642442893664308884859580240345356120858250149609551172503267`59.154901959985736 + 0``60.77227863459185*I, 0.18926637860219927796621544178473363293948901544863262450294564047575205539864`59.1526672187683 - 0.02609578467487934811770132176839209845334232181338214419475953354971310968012`59.050628897646426*I, -0.07163400816185855238195827007293777707182102213871583746288000895016593794181`59.14721278794277 + 0.0341980141338388301664332854024999041011350222716151493711247720196562435719`59.12213180730091*I, 0.05114129642954299539573739679959792418647416295788017303198478052388110418307`59.15429713460088 + 0.00190482898194403605748467163061385988998344569992548218280193834780773191339`58.852881019944576*I, 0.18443388480434924766634911347855824750356065060989176286663130963517002502628`59.15331998297507 - 0.01798804268748109166614072505581819289860701383625228914097468029612750802652`59.01387973523144*I, 0.07712777290347107303852161023171294470556309564024716831979382381430848967095`59.15326601580755 - 0.00777945726339608627062227325348269080408082351952933778937978345237745646847`59.0178776365883*I, 0.00852969693082105350453763296458663496914007466173126832001360832000690366778`59.134690474584914 - 0.01085996850787518169635105576250559750100438857288337971255633652332918258026`59.14232289038579*I, 0.08470859202435925179551621614125836807101395981494536528613888786212910746489`59.15253337871925 + 0.01238090470741756885414267828281986605846328449078650830425954087968639215112`59.055912523013504*I, 0.2620048948000725926471186205048862611458137813977253101348091742520615991356`59.151779899488645 + 0.05052013279022954691145930236364019970023858727512036795383630258678489084996`59.0778802328991*I, 0.07437346290564713084302802436497372636274167253674414516757881776965675585848`59.15402961692915 + 0.00399662458108218509439588490612213387334381607482170616416757321611878356523`58.925402523156656*I}, {0.81794117624121034349150893356718731742806494532603761150424984812885584552495`59.15490195998576 + 0``60.84998442080313*I, 0.11834505816294666665542107373536382864381746808959119844359284118762567446477`59.152304802180865 - 0.02877185832460903523245600609013162552037977430639128328784265290298273351003`59.11292559990473*I, -0.12629853446706687113761000581909641272840100989488589375354167304020015794986`59.15342515804968 - 0.0174373062709772091958030658971260505923388628629594271804487715665227458306`59.08350021821193*I, -0.08214409225384466603214038063642018514306988577457464688044537063314394381934`59.15488832730779 - 0.00010451642550195997498831048896961682538030068741380040222412655458004880603`57.84547575256007*I, -0.11455759445598605868942725852903627387883491064987107675784629115200001460088`59.15411186023339 + 0.00845514660257597334672881208886257265677236297714168536221630682389873301275`59.02965803582772*I, -0.14078936034949424566457854386583933772815439468749861105839362677679157608694`59.154432922627265 - 0.00616640481567789203312627750157538889919330244167919094961868293824157752049`58.960861967043826*I, -0.37245283813729475388665448572542624309343253175955913972197188212145790624395`59.15379577684134 - 0.03850097739587096647282816055727294022495770511099977909358316314418686019448`59.06194688642073*I, -0.10292585261192184166773075793194360724757575041425921881546654461542641267567`59.154681916158246 + 0.00211428686449356402995771529819113120180890193011344752104071865722131410171`58.812274811945976*I, 0.14658482550102677027148531161797697075306391518944899111229750659016028464127`59.15178797752755 + 0.04275464639125616733837236905149789025769656329936645854223831185599295777692`59.11963775717332*I, -0.03137019323715890586033710124251294801779830645634033439215158087390002025367`59.15330987219183 - 0.0046698261734036483006006050001569382048037555753169050335024492546380176123`59.08830244910549*I, -0.19247080266651154635989889604918143513005122397569065088817066792281009672245`59.15326705552357 - 0.02942355654597950654732715390124746124288567575204634154332838705368059455422`59.089925470644324*I, -0.06550968824227003368499232441034516267519960967644301156843408557006470107639`59.15426240921915 - 0.00391309680870219125757839335880865317095061026202513841549906599893667055553`59.00475092524518*I, -0.1321832063177749656192570207550183918113115299641123645475702989347549012359`59.15306706939124 - 0.02268425111200772457091646197957805085050168616028736432438764534058770610021`59.09656589450891*I, -0.06907494786749860549503097011998954634379833220375180485901645616927101756238`59.153050081290466 - 0.01196408778177520243212321586548617913651655516477420653103204703485415668709`59.09706800117579*I, -0.13128883790678947217903021500789306131234582177179124627626571097617101568686`59.151915092995345 - 0.03672469504007396076727074623400854501482752997898771104892350801760161986663`59.118193523030335*I, -0.03501510253039881781495782151556602433017270471055170804193719729601583391253`59.15328470629042 - 0.00529495963286522616293725141160293588253314183293822670403546862638478576626`59.08926607531218*I}, {0.35087736588373692931054563841903878508932625687914610831391487054982485266656`59.154232814067164 - 0.02164489155381746374655702977177929575715098163593529162504490659180164286114`59.007163363029456*I, 0.20657978017701459932665362394535560883450396473135831482464226506901277569478`59.15384617632217 - 0.02011570965312602675441738851356646723277067452739073469357181987802757688323`59.05567082256828*I, 0.49634912494068055425237530642033588147283561065456506024386567695849232228191`59.154523475790036 - 0.01731286237987021343575009230471891666660182148272466493203655891770999854901`58.920227567788366*I, 0.13893883289599990701147275999249129559366161242074495550571716460485820391472`59.15332134077145 - 0.02026684115728413214429904651950827154994478023262340038593703805479460942839`59.08621168649079*I, 0.52320941843934858440882522643413661171839133053644270167200777706075200258346`59.154901959985736 + 0``61.038355329018586*I, 0.18041511874593139758005647158004155077678702546759140346274735760386074825005`59.154086542517916 - 0.01356454787338163976834695333753022229073647938157899945647102912413132146333`59.03024795835425*I, 0.25437444675107249672101744694023728201611522020668084934118859331316171946785`59.154672183701955 + 0.00538565075816167188002843297829122344542432885359369648746958044055926074843`58.8163240067093*I, 0.06094041857480247766422298404571745700669240928603411889458532963934797004333`59.15389267987889 - 0.00567239538396022543775328998321763355410194316013842762356015150020115480654`59.05159757562721*I, 0.27533016893368799218957565449356730378995481069165354080320661499424097403567`59.15436361809776 + 0.01366236187187142503200467657265052565223413469082050648262533141057029318852`58.97773166758011*I, 0.11902967442992338292020765845393577921442050437351279632701841206466924360257`59.15482203797001 + 0.00087640782614089363610197634691718354793990131275169762100445566436133160088`58.51195829986274*I, 0.22287676137115165576713969688186863096520204404282906796320697529407011990547`59.153795102974456 + 0.02275382773540469243435795898685842277494938927369202494029364765833724900407`59.05978861597384*I, 0.05927393471386994562066857585816123459376794152471517768330837763022568415101`59.154835778812455 - 0.00036138982574951855673487192209452136957364384824821679070968458929048877414`58.447351836134274*I, 0.19275160561133394201388285906565384170211511368018202733861700434621184783525`59.15312071917463 + 0.03169247651191981249055127107083207567297112473663248177994478923482622974208`59.0934403342673*I, 0.06197449842941256809854775237831428219094597530184498695007393101797018847743`59.154037838344756 + 0.00493815418377260420858263066092299636209976314352098653251605854239771322921`59.03640458189866*I, 0.07488525207908434089709967300447176343014354527013058079307321281023449088386`59.15291937921339 + 0.01370766443983280846940945382745555878823150798380258973746788315600078665553`59.09931194732149*I, 0.01758898176259577417123003274847641007425052998190096458560043355676591392408`59.15417048910442 + 0.00118617328488230080414912790976727892607111522735353215900079058033971735205`59.01797548873543*I}};
chargeData[4] = {{1.02495026020861768311580354464176834898225255362963935777456141518610420245974`57.39342673262767, 2.379034722825819415563545435661184215221924708697583556057993239480156561345`57.39342673262767, 2.21801308549925309164195217366711057436556641416103011586326839866675690300657`57.39342673262767, -2.51911061664135976721244325296616770206609652604640332800336465311081474324043`57.39342673262767}, {0.91442535037696564015587041434231975632852522369443872350688978014990423604966`57.19069418329823, 1.47567348802540214848042177022132615461393031001837116233407026664762372596762`57.19069418329823, -0.24148007637043413211709510228595817699932539936202269315044480936553013787088`57.19069418329823, -4.82132085219875956005106208250249916075250186515720183281722183808233956329191`57.19069418329823}, {0.4260512849121037163205402983348096171323340506235641125189945401249908020056`57.88490882167028, -1.35241826583883828419131968848090360494717376982903555364335899839303428338946`57.88490882167028, -3.89303878441018979861520055671211242286826855767824621886266872312834916632765`57.88490882167028, -3.91951502651599932752040353024642608895423488932333081166616354414216434559863`57.88490882167028}, {0.25349449903974483648877037559307035219674018416834135715289001765500265470575`57.933781579631216, -1.89795907924866318484951989287392158677196420828678443483617536362136074625301`57.933781579631216, -4.0154935396801999411280702461130406314189015744614009982689570652236719244005`57.933781579631216, -5.23151243927613253848618665565036925912927987422465110042277665965789066126446`57.933781579631216}, {0.12096391811054828390219080351340113080712959363387422539383722855505924777074`57.085421788832114, -2.15610419941392142264707746002492473641875072639074740489523589213897452472755`57.085421788832114, -0.4698820538242487765736241115486355407277848919162681870824761399626556770729`57.085421788832114, 4.77822097874870627154724402533486392122494764431083860156176793228426294188046`57.085421788832114}, {-0.01385972754702023246542306436470552992487001417255331296239204084335085718403`57.988465187093574, -2.27531882243148748968185449761913063917202897783347950928354192342296881417435`57.988465187093574, -4.3405983289879842195062145244174691140748782507956649146664338399146071296494`57.988465187093574, -5.26916430294991588034440909398166924657783728222354779290512048370220439929008`57.988465187093574}, {-0.16071581009550740756181213937439084819281562512322756136555088299012239451774`57.096261617671225, -2.24060902024580080310897997138534516909995024559622012204002603019405284208257`57.096261617671225, 2.41584566066823014340969121785752491295711927678103520042750516302075425723097`57.096261617671225, 3.52569365657429585889887947718408288530528307778571658578506394591257044792808`57.096261617671225}, {-0.41835879582405811473805370079617249649625022359206776671301673776882428421116`57.22412988626899, -1.76512076895980922191797204222504284793826624302729347646489512321849547849877`57.22412988626899, 2.60821821033568991388206533001180036728848502142951602195330915043269974761661`57.22412988626899, 3.405662111608533628962853197751028281079501569085396347024940588497997331898`57.22412988626899}, {-0.42437343785764235650652678517564561760938726762455756044545764649725307104997`57.30386581797743, -1.74771189982927598213107607782839520832328486166969818100156389566977888500325`57.30386581797743, 6.0171923777250575031637999997406904295940259495781837004312819467694988423988`57.30386581797743, -1.25756087512151161606099000279679125388101231650970819805026983148059321942211`57.30386581797743}, {-0.49583292485883247048522339928781522341310787930868187144070575910527758865485`56.897449079478896, -1.51885413363951751968683848582116284234423426643056333476098771548571650840961`56.897449079478896, 6.96222787755773376845328017430633364834774944863097103527095587719381360221527`56.897449079478896, -3.85810087949953195382578815219028607119248965686507389317160134718943440535971`56.897449079478896}, {-0.69700534819420611737924951150096399565619155417746254594746620124773520151894`57.40529728131585, -0.65638623212568278321172490168246438059059589989171505861865343111384546261233`57.40529728131585, 5.46970089390731043943689443292665939441570526961852824959600986995560687355508`57.40529728131585, -1.48088312719923330845583442531853868389531325325814527142904344606137493656415`57.40529728131585}, {-0.77071603118000425292350502433420774706149187331752071079452239550122354734893`56.83645307020426, -0.25976762695525068710277302445232060117267613037191624422477706946190855586477`56.83645307020426, 5.90265577649117974515579473540489696950661810313951624507489624554152067812096`56.83645307020426, -4.0109916649454094639067382308949683520288312931374859819577328474223725941836`56.83645307020426}, {-0.9608258622199587391064705574748752757416223731810514781248819866743874749344`57.37637624597654, 0.96269167339203652588412718477735644789794211262013588092368023097548095370047`57.37637624597654, 3.42318453475404053483879363439197894903222363138742683296569143710483892995109`57.37637624597654, 2.76346812613342405504162796816767823978839664763089510337773142900290896926151`57.37637624597654}, {-1.27869111459545120397458882421410445315772049519455169532758668304922960741774`57.24554671737655, 3.64900485621587746444388795622842584707482450147045326006556076737076385442921`57.24554671737655, -0.42746239669084727582896788002809100240772227044766576254612565345665441670876`57.24554671737655, -5.03127276539649644336414976430639429266699713760380860468895644474634972857809`57.24554671737655}, {-1.41025797964697152687816447412664210801899135645372937804360030413884862017416`57.58455404027557, 4.99612305654495024286756467823316707097888206229550168568848954666397576521575`57.58455404027557, -4.31398429475576419084473605656403067745034288322020960294676234042872827540059`57.58455404027557, -2.69865988012401767292676670556239549005037100548054691889683936558812604966306`57.58455404027557}, {-1.63400221936252897857541451624101780129261534622523835485301894950846406584184`56.10480250967035, 7.60331128808645894782823625521821576210490330261156797446633378043286561738438`56.10480250967035, -13.86661925975497864483598408512891896865208472448013332770662445032824475020552`56.10480250967035, 7.98282590810167873140634039801885097525907548707966499392948333462720327437358`56.10480250967035}};
qCoefficientData[4] = {{-0.00339429680929400261878802717054642198200408330759879451645433011738394540961`50.04156314311818 - 0.00099435941268063137317892718206040925251190634862736328614641579552308138456`50.04156314311818*I, 0.16349440351294807040330429862924519227512766696257701120217485107217055523559`50.04156314311818 + 0.04783356109803056768528717993244228551725163566089475159224454285455834400022`50.04156314311818*I, 5.96199662203529442613169310062524124016621616051688406997871748291953369311844`50.04156314311818 + 1.75323676259421647345665760277964365706813737669917204186954662304303241728397`50.04156314311818*I, -2.618184073432169826322017037093096417992466389795838246765109912221472645736`50.04156314311818 - 0.57859555202784807638560951418840061590588416575047712152464389917331500545588`50.04156314311818*I}, {0.02810496509879907054142440826113675892420441383300555403406864511645634815071`50.596046969248334 - 0.03143232974469014093817951420800184168945481984432230054369982676293504729723`50.596046969248334*I, -1.78517719861768188577472477389265407375432865165403526859133162975703208166189`50.596046969248334 + 2.00193475678974883441672399084276245160411755595484767633316924124695045002273`50.596046969248334*I, -61.35124479287782689147252406119374320607243670795142485890540614871766089107504`50.596046969248334 + 68.53914059671949532712030444600014536375307769568949651368061420951867748196375`50.596046969248334*I, -3.93728635335148261543609887117196592444143307731419830254799237241017274692282`50.596046969248334 - 0.7488620555390068546148842067480603179154257136325034863467863312704481469305`50.596046969248334*I}, {-0.00372258727127386105748072029689289318426680170817739092618227751436471445646`50.38611507855385 - 0.00068396496893389682246258130807268005154888263862505106022800931309614300985`50.38611507855385*I, -0.17962330454138429652294538810158620587189532665556386899108066893377394996433`50.38611507855385 - 0.03148578916056706956319223376703216640739564974750240210611965005665613084665`50.38611507855385*I, -2.43483782383588706695104909876564396693826682531529788172407103628519424658331`50.38611507855385 - 0.41108323155792767045292488488286797886441097562152407132396842713487662853719`50.38611507855385*I, -3.42057675735985782760430932666296816804703786374069828088571937321777355944812`50.38611507855385 - 0.68216644172690814551745213994366181597800836251018815279850298232901566240806`50.38611507855385*I}, {1.01873525100474616051691075531887225478024459607041260006049853936914264881964`50.549174876970184 - 0.99281524394377517466053965085360773708908841797706362075830384493028540213914`50.549174876970184*I, 22.9135370908168061334388581674676473650590326724926177859213385622627424850192`50.549174876970184 - 22.25921401531500501532428407976751557991912326749003891164583110341978323214601`50.549174876970184*I, -57.94465339293984602277918985174246718937654246205448828447448811923206805610958`50.549174876970184 + 58.04021698809926797683486661508584419792231158742712876056524055765221869496069`50.549174876970184*I, -4.17231469670626718283111851149658271858879171731612205399157017342101297789664`50.549174876970184 - 0.7791989405995702069045212926303422416629510566083438724016486941246878905138`50.549174876970184*I}, {-0.00014753009791667231048375864926548372047615890498331030292306723207814383531`50.66952209841026 - 0.00008526319774850939420464409625544104748859543815140394653154029207828142935`50.66952209841026*I, 0.02118490844896844830369391551874666740074763648779624506560891524040245807627`50.66952209841026 - 0.00290968584353165665510112308594577773522265615010148363430832405761816146998`50.66952209841026*I, 0.67740617302194737841748663699767101819472756150569384032110410461932533095398`50.66952209841026 - 0.0238281544908025574461717412864997337497672589175269816713468716247767596892`50.66952209841026*I, 1.56298348291643199370442167397901548870479891836288133755066287545247674947986`50.66952209841026 - 0.03890064644606191104663086073522781603894656888397817790713266771222679151812`50.66952209841026*I}, {-0.21807494453888783912432377982430744712649562770690325551976277621876047211688`51.10345386167035 + 0.20956849958419711719231554829816380982411404124319605745717454263938145817982`51.10345386167035*I, 25.16336243766709380095476221976579319258512518245459201518694536095044384206448`51.10345386167035 - 24.19796672665667380782296935225946652515870765954063614431137158472903092904123`51.10345386167035*I, -57.82654853537157569907325672352687681739492535240135946450283250249364023230239`51.10345386167035 + 57.32059575270980321576768230134868995615238065482592590287647160320382068624571`51.10345386167035*I, -4.19388816486664729334839272745479971678449286457085445432212234500941363283536`51.10345386167035 - 0.78198359122764881039842870986601115257357478710142805969523740390659071230958`51.10345386167035*I}, {3.68751169217640613694839062352729940558159025549544555199458847938830589097915`49.205789800883046 - 4.38614142770260347749026367038674563843256427255955305681037433016219253308668`49.205789800883046*I, 92.5926548792836477398113165208604482377718054720757696376027`49.205789800883046 - 109.7781193278729934606525980081712443038988385284768769504534`49.205789800883046*I, 17.5271293895554342429865305136131036366914323129233165885575`49.205789800883046 - 11.9227419081815207582395007042131698188187231586382157647660839602783716077964`49.205789800883046*I, 0.84532024746414452786117320357293485692576722276444295876375235721658142239224`49.205789800883046 - 0.13153486568677224440823265560087797213688767779495019612611054923696886258341`49.205789800883046*I}, {-0.55582804856047812702240652315273015353338947792192595018995816410060250904563`50.63967552483464 + 0.66303310158298617228331489497357765243221865280463258964906472456408260058931`50.63967552483464*I, 99.11960983476610272292766426602101537945110424126071142347642802452579247093972`50.63967552483464 - 118.3052396750192624344395405769002080866642643808710570989599557735623634201892`50.63967552483464*I, 18.98203626324516809991675222197122995023267308834659247239675263549618614521229`50.63967552483464 - 13.05255923480611405018860664641691247436795314814576616727708198867529148198714`50.63967552483464*I, 0.77654551864871145370900876894162887049209760122639585807661437461447271661573`50.63967552483464 - 0.14041213986300080100986680614315212295416947869607543787726859626827127809534`50.63967552483464*I}, {0.48339125466523510477055835378665142446238401210240870412273882140909902531515`49.36177897454072 + 0.16624537785634268893292803596343272971729959304661458887638225167794828855891`49.36177897454072*I, 12.58755549643240136279245284983725273793853842669741766724097401792513762658112`49.36177897454072 + 4.3479382367527269411602168285419285861026975054122749321672787984703036662591`49.36177897454072*I, 10.21032274059060748771228891585432538760271394166270141812941442841028407246603`49.36177897454072 + 3.99565780727769252400308125194995957098348559790103443511604950023399369893969`49.36177897454072*I, -1.89535124323777858229504708208769823434788563681237392427878411936309791954638`49.36177897454072 - 0.48529405411230934248337659136535625174339256716588800254732009497691986980938`49.36177897454072*I}, {-2.21620383450503516057225217714071049346640076204955687416594455693068233867397`48.89873105076387 + 3.14281914823089188930917082402442500609685640787563781737293229954060241722139`48.89873105076387*I, -58.4405090762502874889242434416811890562201799314088870299499`48.89873105076387 + 82.6236494938757161731992284662579330701175393660293049640679`48.89873105076387*I, -64.7825538871623423574748086891619649129483845413735745935084`48.89873105076387 + 85.2986987099676521638515710645373320348577376963059618683388`48.89873105076387*I, -3.38538816333073439312684640193870430641044488336705723133995363910649490415087`48.89873105076387 - 0.67762438387436696724341871138456256352060081683336037252557432758466063100056`48.89873105076387*I}, {0.04071764966900626893760349847170880654189107930785444107042289249879496295607`50.083833299601224 + 0.01376158798371980621900796392984026561470003835796701820899531741217171893712`50.083833299601224*I, 9.91772176892115688163372076686131341832363160575011029442841540256733233117935`50.083833299601224 + 3.34872098281731156473169622589236397842034206185738484669791017227811557555297`50.083833299601224*I, 9.64396012699332748822023764097819194045950095273396353226274818339272715555031`50.083833299601224 + 3.63747006369195325780853615783066815412401841438408612607375812411698681646212`50.083833299601224*I, -2.02330866750885725301154753386425850408966139424611814635029100251949796576607`50.083833299601224 - 0.50181048620449184920746581513862085124221888547979937771515191625117782804085`50.083833299601224*I}, {-0.22837354732240136213022828541380597207422660756954654611026353725200248587073`49.64354197424498 + 0.31323908027514810537133322038329558456475325854405127162912567621973903327503`49.64354197424498*I, -49.5584209818316490374981370115388355959296745698836993594473`49.64354197424498 + 68.0068027752769684549337718199432747140198139653395917236247`49.64354197424498*I, -64.2401948032476647023276138509328137667366005421642308488754`49.64354197424498 + 82.7975930149952851904168304591621794758277859191920124105445`49.64354197424498*I, -3.47299032083373154432156879731730993996559127841012717539511734473458613125134`49.64354197424498 - 0.68893185660421587417511490609664797436883498737190076959596574977728850530398`49.64354197424498*I}, {-32.8006976209324251505261960864902669214052394957335278595229`48.91784094947603 + 39.7022611734569103909095682930693127138053991097542239559893`48.91784094947603*I, 126.2256647285497491149482612785114816774309336368025278024111`48.91784094947603 - 155.9197336317512307730013245454785725273244444066361785937565`48.91784094947603*I, 26.0779407116025818811126562744743868678435112037991933530205`48.91784094947603 - 18.7753952643740585271045102043084846502626748535005725256969`48.91784094947603*I, 0.40858626918182396450117734145325172307704093881919016210922341109509727954503`48.91784094947603 - 0.18790742191584465578404457345657599579881376600439281181226058812369798917933`48.91784094947603*I}, {-59.3667962382081756067316012727172645871112084677735898108623`47.50290755191153 + 62.0617186150375671580977394160074208562906420990758892900767`47.50290755191153*I, 9.9157742949576206113628851121480052702400673422233751632839`47.50290755191153 - 14.1706152487322387194425507304039527849994986095480108111743`47.50290755191153*I, -69.8343879853909702776882886244148125058746801384604449329495`47.50290755191153 + 77.1622129546918196884782052230416557424551014845443832110926`47.50290755191153*I, -4.057582946206089172854149253683377365021740889054109309932`47.50290755191153 - 0.7643896462053744264939903109881835928032991475057427182377`47.50290755191153*I}, {-314.4557201760508763301479808465915720321460542311945026680943`44.912996534192324 + 395.7791420093934690500338322884679856855291176587951482874044`44.912996534192324*I, 51.4073647322599958968002311799831994076452442943244332992318`44.912996534192324 - 98.8412266100434978702951304329135189754615581487039873073157`44.912996534192324*I, 39.9964984118818645482937471424871270498583446278615932940184`44.912996534192324 - 46.1211486716474789183324606240528727385420797213858301045153`44.912996534192324*I, -2.7210607956184318429037537616442493578926801440565347882031`44.912996534192324 - 0.5918746282950918411778345902100419111998462957402994779914`44.912996534192324*I}, {-831.1471189784783869204966269200769386765975884735283522915069`44.68620286008171 + 972.8056691500486533574687902298470471877574909577135593044243`44.68620286008171*I, -580.8285860670923142174732981703182466644529069043898932776717`44.68620286008171 + 604.9771257971581069826117618900777080619181264047977669814747`44.68620286008171*I, -63.9341504319304651101672858840690226439262438406224481847795`44.68620286008171 + 41.7511825211882234885986297824663208500038773333461689544174`44.68620286008171*I, 3.3991327638385129582301655493142969462712326402547143503498`44.68620286008171 + 0.1981050222927219312267991862784084471221704238419838435854`44.68620286008171*I}};
centralData[4] = {0.2716314051089308178218223189354116850717911807198552199519755398247966687411`60., 0.04148909585578117357366480748602303355717297692052573742017514563049474317316`59.64464453827924, -4.0025713585645943586130524922804709248418590400929435385599993139224012343138`59.39790591344671, -1.46406533423575826934587329675422438690099761512499890619719611055759167488672`59.10782543576178 - 0.26450902974626034512272592684417446466769398099847749019422904619006524911811`58.59977860403602*I};
hamiltonian[4] = {{5.59142542197017391578125105256664423435325750221989261370577774440570109826558`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 - 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, 0, 0, 0, 0, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 + 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 0, 0, 0, 0, 0}, {1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 + 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, -0.34961158676133561137563140790878461195939497851235924768519421211909872961873`60., 2.`60., 0, 0, 0, 0, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 + 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 0, 0, 0, 0}, {0, 2.`60., 3.43021619849761504617750462279473781942401581974820370302538872288129951916771`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 - 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, 2.`60., 0, 0, 0, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 + 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 0, 0, 0}, {0, 0, 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 + 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, -0.34961158676133561137563140790878461195939497851235924768519421211909872961873`60., 0, 2.`60., 0, 0, 0, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 + 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 0, 0}, {0, 0, 2.`60., 0, 3.43021619849761504617750462279473781942401581974820370302538872288129951916771`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 - 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, 0, 0, 2.`60., 0, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 + 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 0}, {0, 0, 0, 2.`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 + 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, -2.51082081023389448097937783768069102688863666098404815836558323364350030871663`60., 2.`60., 0, 0, 2.`60., 0, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 + 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0}, {0, 0, 0, 0, 0, 2.`60., 3.43021619849761504617750462279473781942401581974820370302538872288129951916771`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 - 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, 0, 0, 2.`60., 0, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 + 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0}, {0, 0, 0, 0, 0, 0, 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 + 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, -0.34961158676133561137563140790878461195939497851235924768519421211909872961873`60., 0, 0, 0, 2.`60., 0, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 + 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I}, {1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 - 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 0, 2.`60., 0, 0, 0, 1.43021619849761504617750462279473781942401581974820370302538872288129951916765`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 - 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, 0, 0, 0, 0, 0, 0}, {0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 - 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 0, 2.`60., 0, 0, 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 + 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, -4.51082081023389448097937783768069102688863666098404815836558323364350030871662`60., 2.`60., 0, 0, 0, 0, 0}, {0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 - 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 0, 2.`60., 0, 0, 2.`60., -0.73099302497494382342624180697716859550522586272348520765500029864310205993025`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 - 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, 2.`60., 0, 0, 0}, {0, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 - 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 0, 2.`60., 0, 0, 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 + 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, -4.51082081023389448097937783768069102688863666098404815836558323364350030871662`60., 0, 2.`60., 0, 0}, {0, 0, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 - 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 0, 0, 0, 2.`60., 0, 1.43021619849761504617750462279473781942401581974820370302538872288129951916765`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 - 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, 0, 0}, {0, 0, 0, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 - 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 0, 0, 0, 2.`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 + 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, -4.51082081023389448097937783768069102688863666098404815836558323364350030871662`60., 2.`60., 0}, {0, 0, 0, 0, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 - 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 0, 0, 0, 0, 2.`60., 1.43021619849761504617750462279473781942401581974820370302538872288129951916765`60., 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 - 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I}, {0, 0, 0, 0, 0, 0, 0, 1.14678578427339629726544681183994320500828308867049402039369738031976497749033`60.14177057700096 - 0.23246498705090098571152907047579520625865448855404746416162136794704536099324`59.44864582672087*I, 0, 0, 0, 0, 0, 0, 1.27278826215639767875660277280780235581133183576429509159438719405193391227919`60.14606826555346 + 0.18307399363464972699045252336475925846655136217421226959774318625700378623504`59.303938759505726*I, -2.34961158676133561137563140790878461195939497851235924768519421211909872961875`60.}};

(* Accessors and functions. *)
energy[L_][A_] := energyData[L][[A]];
PsiKet[L_][A_] := Transpose[{ketData[L][[A]]}];
PsiBra[L_][A_] := {braData[L][[A]]};
H[L_][A_] := chargeData[L][[A]];
Qcoefficients[L_][A_] := qCoefficientData[L][[A]];
pFn[u_] := Sinh[2 u]^2 - Sinh[eta]^2;
sFn[u_] := Sinh[u]^2 - Sinh[eta/2]^2;
Q[L_][A_][u_] := Sinh[u]^(2 L) + Sum[qCoefficientData[L][[A, j + 1]] Sinh[u]^(2 j), {j, 0, L - 1}];
centralC[L_][u_] := With[{c = centralData[L]}, c[[1]] + (c[[1]] - c[[2]])/Cosh[eta] sFn[u] + c[[3]]/4 pFn[u] Sinh[u]^(2 L)];
tau[L_][A_][u_] := centralC[L][u] + pFn[u] Sum[chargeData[L][[A, b]] sFn[u]^(b - 1), {b, L}];
aK[u_] := Product[Sinh[u - eta/2 + b]/Sinh[b], {b, boundarySetB}];
ATQ[L_][u_] := (-1)^L Sinh[2 u + eta]/Sinh[2 u] aK[u] Sinh[u + eta/2]^L Sinh[-u - eta/2]^L;
FTQ[L_][u_] := centralData[L][[4]] (Sinh[u + eta/2] Sinh[-u + eta/2] Sinh[u - eta/2] Sinh[-u - eta/2])^L (Cosh[2 u]^2 - Cosh[eta]^2);
TQresidual[L_][A_][u_] := ATQ[L][u] Q[L][A][u - eta] - tau[L][A][u] Q[L][A][u] + ATQ[L][-u] Q[L][A][u + eta] + FTQ[L][u];


==> anc/checks.wl <==
(* ::Package:: *)

$checksDir = If[$InputFileName =!= "", DirectoryName[$InputFileName], Quiet@Check[NotebookDirectory[], Directory[]]];


(*setConfig:load the data file for "generic" or "hermitian" and set eta and the boundary parameters globally.*)
setConfig[point : "generic" | "hermitian"] := 
  Module[{table}, Clear[zetaM, kappaM, omegaM, zetaP, kappaP, omegaP];
   Get[FileNameJoin[{$checksDir, 
      "SpectralData_" <> 
       If[point == "generic", "GenericPoint", "HermitianPoint"] <> 
       ".wl"}]];
   table = 
    Join[{{"point", dataPoint}, {"eta", eta}, {"precision", 
       dataPrecision}}, {SymbolName[#[[1]]], #[[2]]} & /@ 
      boundaryParameters];
   Set @@@ boundaryParameters;
   Grid[Prepend[table, {"parameter", "value"}], Frame -> All, 
    Alignment -> Left]];


(*Choose the parameter point, "hermitian" or "generic"*)
Print[setConfig["generic"]];


(*R-matrix R(u).*)
rMatrix[u_] := {{Sinh[u + eta], 0, 0, 0}, {0, Sinh[u], Sinh[eta], 
    0}, {0, Sinh[eta], Sinh[u], 0}, {0, 0, 0, Sinh[u + eta]}};


(*K-matrix K(u;zeta,kappa,omega).*)
kMatrix[u_, zeta_, kappa_, 
   omega_] := {{Sinh[u + zeta], 
     kappa Exp[omega] Sinh[2 u]}, {kappa Exp[-omega] Sinh[2 u], 
     Sinh[zeta - u]}}/Sinh[zeta];


(*Elementary 2x2 matrix units E_ab.*)
ClearAll[unit, siteOp, rAux, kMinus, kPlus];
unit[a_, b_] := Normal[SparseArray[{{a, b} -> 1}, {2, 2}]];


(*Embedding of a one-site operator at site n of L sites.*)
siteOp[op_, n_, L_] := 
  Fold[KroneckerProduct, {{1}}, 
   Table[If[k == n, op, IdentityMatrix[2]], {k, L}]];


(*R_{0n}(u) on auxiliary (x) L sites.*)
rAux[u_, n_, L_] := 
  Sum[rMatrix[u][[2 (a - 1) + b, 2 (ap - 1) + bp]] KroneckerProduct[
     unit[a, ap], siteOp[unit[b, bp], n, L]], {a, 2}, {ap, 2}, {b, 
    2}, {bp, 2}];


(*K_-(u) acting on the auxiliary space.*)
kMinus[u_, L_] := 
  KroneckerProduct[kMatrix[u + eta/2, zetaM, kappaM, omegaM], 
   IdentityMatrix[2^L]];


(*K_+(u) acting on the auxiliary space.*)
kPlus[u_, L_] := 
  KroneckerProduct[kMatrix[u - eta/2, zetaP, kappaP, omegaP], 
   IdentityMatrix[2^L]];


(*Partial trace over the auxiliary space.*)
ClearAll[auxTrace, transferMatrix];
auxTrace[m_, L_] := 
  With[{t = ArrayReshape[m, {2, 2^L, 2, 2^L}]}, 
   t[[1, All, 1, All]] + t[[2, All, 2, All]]];


(*Double-row transfer matrix t_L(u).*)
transferMatrix[L_][u_] := 
  auxTrace[
   kMinus[u, L] . (Dot @@ Table[rAux[u - eta/2, n, L], {n, 1, L}]) . 
    kPlus[u, L] . (Dot @@ Table[rAux[u - eta/2, n, L], {n, L, 1, -1}]),
    L];


(*Test point ut=7/10-i/3.*)
ClearAll[ut, tt];
ut = N[7/10 - I/3, dataPrecision];


(*Transfer matrices t_L at ut.*)
tt[L_] := transferMatrix[L][ut];


(*Checking t|Psi_A>-tau_A|Psi_A> at ut - largest absolute entry for each A, L=1,2,3,4.*)
Print[Style["Checking t|Psi_A>-tau_A|Psi_A> at ut - largest absolute entry for each A, L=1,2,3,4.", Bold]];
Print[Table[
 Chop[Max[Abs[tt[L] . PsiKet[L][A] - tau[L][A][ut] PsiKet[L][A]]], 
  10^-40], {L, {1, 2, 3, 4}}, {A, 2^L}]];


(*Checking<Psi_A|t-tau_A<Psi_A|at ut - largest absolute entry for each A,L=1,2,3,4.*)
Print[Style["Checking<Psi_A|t-tau_A<Psi_A|at ut - largest absolute entry for each A,L=1,2,3,4.", Bold]];
Print[Table[
 Chop[Max[Abs[PsiBra[L][A] . tt[L] - tau[L][A][ut] PsiBra[L][A]]], 
  10^-40], {L, {1, 2, 3, 4}}, {A, 2^L}]];


ClearAll[vecscalarprod];
vecscalarprod[L_][A_, B_] := (PsiBra[L][A] . PsiKet[L][B]) // Flatten


(*Checking<Psi_A|Psi_B>-delta_AB:L=1,2,3,4.*)
Print[Style["Checking<Psi_A|Psi_B>-delta_AB:L=1,2,3,4.",Bold]];
Print[Table[Chop[vecscalarprod[L][A, B] - KroneckerDelta[A, B], 
    10^-40], {L, {1, 2, 3, 4}}, {A, 2^L}, {B, 2^L}] // 
  Flatten // Union];


(*Pauli matrix sigma^x.*)
sx = PauliMatrix[1];


(*Pauli matrix sigma^y.*)
sy = PauliMatrix[2];


(*Pauli matrix sigma^z.*)
sz = PauliMatrix[3];


(*sigma^+=(sigma^x+i sigma^y)/2.*)
sPlus = (sx + I sy)/2;


(*sigma^-=(sigma^x-i sigma^y)/2.*)
sMinus = (sx - I sy)/2;


(*Boundary Hamiltonian H^partial(zeta,kappa,omega) on one site,eq.(bdy-hams).*)
hBoundary[zeta_, kappa_, omega_] := 
  2 kappa Sinh[eta]/
     Sinh[zeta] (Exp[omega] sPlus + Exp[-omega] sMinus) + 
   Coth[zeta] Sinh[eta] sz;


(*Full Hamiltonian H_L of eq.(hamiltonian):bulk plus boundary terms on sites 1 and L.*)
hamiltonianL[L_] := 
  Sum[siteOp[sx, a, L] . siteOp[sx, a + 1, L] + 
     siteOp[sy, a, L] . siteOp[sy, a + 1, L] + 
     Cosh[eta] siteOp[sz, a, L] . siteOp[sz, a + 1, L], {a, L - 1}] + 
   siteOp[hBoundary[zetaM, kappaM, omegaM], 1, L] + 
   siteOp[hBoundary[zetaP, kappaP, omegaP], L, L];


(*Checking H|Psi_A>-E_A|Psi_A>:largest absolute entry for each A,L=1,2,3,4.*)
Print[Style["Checking H|Psi_A>-E_A|Psi_A>:largest absolute entry for each A,L=1,2,3,4.", Bold]];
Print[Table[
 Chop[Max[
   Abs[N[hamiltonianL[L], dataPrecision] . PsiKet[L][A] - 
     energy[L][A] PsiKet[L][A]]], 10^-40], {L, {1, 2, 3, 4}}, {A, 2^L}]];


(*Checking<Psi_A|H-E_A<Psi_A|:largest absolute entry for each A,L=1,2,3,4.*)
Print[Style["Checking<Psi_A|H-E_A<Psi_A|:largest absolute entry for each A,L=1,2,3,4.", Bold]];
Print[Table[
 Chop[Max[
   Abs[PsiBra[L][A] . N[hamiltonianL[L], dataPrecision] - 
     energy[L][A] PsiBra[L][A]]], 10^-40], {L, {1, 2, 3, 4}}, {A, 2^L}]];


(*Central constants C1(L),C2(L) of eq.(central-values).*)
central1[L_] := Cosh[eta]/2^(L - 1) (Cosh[2 eta] - 1)^L;


(* central2 *)
central2[
   L_] := (-1)^(L - 1)/2^(L - 1) Cosh[eta] Coth[zetaM] Coth[
    zetaP] (Cosh[2 eta] + 1)^L;


(*Checking t(eta/2)-C1 Id:L=1,2,3,4.*)
Print[Style["Checking t(eta/2)-C1 Id:L=1,2,3,4.",Bold]];
Print[Table[FullSimplify[
    transferMatrix[L][eta/2] - 
     central1[L] IdentityMatrix[2^L]], {L, {1, 2, 3, 4}}] // 
  Flatten // Union];


(*Checking t(eta/2+i pi/2)-C2 Id:L=1,2,3,4.*)
Print[Style["Checking t(eta/2+i pi/2)-C2 Id:L=1,2,3,4.",Bold]];
Print[Table[FullSimplify[
    transferMatrix[L][eta/2 + I Pi/2] - 
     central2[L] IdentityMatrix[2^L]], {L, {1, 2, 3, 4}}] // 
  Flatten // Union];


(*Constant C0(L) of eq.(H-from-logt).*)
constC0[L_] := (L + 1) Cosh[eta] - 1/Cosh[eta];


(*Right-hand side of eq.(H-from-logt).*)
hamiltonianFromT[L_] := 
  Sinh[eta]/central1[L] (D[transferMatrix[L][v], v] /. v -> eta/2) - 
   constC0[L] IdentityMatrix[2^L];


(*Checking H-[sinh(eta)/C1 t'(eta/2)-C0]:L=1,2,3,4.*)
Print[Style["Checking H-[sinh(eta)/C1 t'(eta/2)-C0]:L=1,2,3,4.",Bold]];
Print[Table[FullSimplify[
    hamiltonianL[L] - hamiltonianFromT[L]], {L, {1, 2, 3, 4}}] // 
  Flatten // Union];


(*Second test point vt=1/4+i/2.*)
vt = N[1/4 + I/2, dataPrecision];


(*Checking t(ut) t(vt)-t(vt) t(ut):largest absolute entry,L=1,2,3,4.*)
Print[Style["Checking t(ut) t(vt)-t(vt) t(ut):largest absolute entry,L=1,2,3,4.", Bold]];
Print[Table[
 With[{tv = transferMatrix[L][vt]}, 
  Chop[Max[Abs[tt[L] . tv - tv . tt[L]]], 10^-40]], {L, {1, 2, 3, 4}}]];


(*Leading coefficient C3 of eq.(central-full).*)
central3 := 
  8 kappaM kappaP Cosh[omegaM - omegaP]/(Sinh[zetaM] Sinh[zetaP]);


(*Central function C(u) of eq.(central-full).*)
centralFn[L_][u_] := 
  central1[
    L] + (central1[L] - central2[L])/
     Cosh[eta] (Sinh[u]^2 - Sinh[eta/2]^2) + 
   central3/4 (Sinh[2 u]^2 - Sinh[eta]^2) Sinh[u]^(2 L);


(*s(u) of eq.(S-def).*)
sShort[u_] := Sinh[u + eta/2] Sinh[u - eta/2];


(*Charges Hhat_beta(L),beta=1..L,from solving eq.(t-decomposition) at the sample points u_k=k/5+i k/7.*)
chargeOps[L_] := 
  Module[{pts = N[Table[k/5 + I k/7, {k, L}], dataPrecision], lhs, 
    vand}, lhs = 
    Table[(transferMatrix[L][u] - 
        centralFn[L][u] IdentityMatrix[2^L])/(Sinh[2 u]^2 - 
        Sinh[eta]^2), {u, pts}];
   vand = Table[sShort[u]^(b - 1), {u, pts}, {b, L}];
   Inverse[vand] . lhs];


(*Checking t(ut)-C(ut) Id-p(ut) Sum_beta Hhat_beta s(ut)^(beta-1):largest absolute entry,L=1,2,3,4.*)
Print[Style["Checking t(ut)-C(ut) Id-p(ut) Sum_beta Hhat_beta s(ut)^(beta-1):largest absolute entry,L=1,2,3,4.", Bold]];
Print[Table[
 With[{h = chargeOps[L]}, 
  Chop[Max[
    Abs[tt[L] - 
      centralFn[L][ut] IdentityMatrix[
        2^L] - (Sinh[2 ut]^2 - Sinh[eta]^2) Sum[
        h[[b]] sShort[ut]^(b - 1), {b, L}]]], 10^-40]], {L, {1, 2, 3, 
   4}}]];


(*Cached charge operators Hhat_beta for L=2,3 at the current configuration.*)
chargeOpstest[L_] := chargeOpstest[L] = chargeOps[L];


(*Checking Hhat_beta|Psi_A>-H_beta,A|Psi_A>:largest absolute entry over beta for each A,L=1,2,3,4.*)
Print[Style["Checking Hhat_beta|Psi_A>-H_beta,A|Psi_A>:largest absolute entry over beta for each A,L=1,2,3,4.",Bold]];
Print[Table[Chop[
    Max[Table[
      Abs[chargeOpstest[L][[b]] . PsiKet[L][A] - 
        H[L][A][[b]] PsiKet[L][A]], {b, L}]], 
    10^-40], {L, {1, 2, 3, 4}}, {A, 2^L}] // Flatten // Union];


(*Reparametrisation phi(zeta,kappa) of eq.(reparam).*)
phiPar[zeta_, 
   kappa_] := (ArcSinh[Exp[zeta]/(2 kappa)] - 
     ArcSinh[Exp[-zeta]/(2 kappa)])/2;


(*Reparametrisation psi(zeta,kappa) of eq.(reparam).*)
psiPar[zeta_, 
   kappa_] := (ArcSinh[Exp[zeta]/(2 kappa)] + 
     ArcSinh[Exp[-zeta]/(2 kappa)])/2;


(*Numerical phi_-,psi_-,phi_+,psi_+ at the current point.*)
{phiM, psiM, phiP, psiP} = 
  N[{phiPar[zetaM, kappaM], psiPar[zetaM, kappaM], 
    phiPar[zetaP, kappaP], psiPar[zetaP, kappaP]}, dataPrecision];


(*Checking eq.(reparam):sinh(phi)cosh(psi)-sinh(zeta)/(2 kappa) and cosh(phi)sinh(psi)-cosh(zeta)/(2 kappa),for-then+.*)
Print[Style["Checking eq.(reparam):sinh(phi)cosh(psi)-sinh(zeta)/(2 kappa) and cosh(phi)sinh(psi)-cosh(zeta)/(2 kappa),for-then+.", Bold]];
Print[Chop[{Sinh[phiM] Cosh[psiM] - Sinh[zetaM]/(2 kappaM), 
  Cosh[phiM] Sinh[psiM] - Cosh[zetaM]/(2 kappaM), 
  Sinh[phiP] Cosh[psiP] - Sinh[zetaP]/(2 kappaP), 
  Cosh[phiP] Sinh[psiP] - Cosh[zetaP]/(2 kappaP)}, 10^-40]];


(*Boundary factor aK(u) of eq.(aK).*)
aKpaper[u_] := 
  Sinh[u - eta/2 + phiM]/Sinh[phiM] Sinh[u - eta/2 + phiP]/
    Sinh[phiP] Cosh[u - eta/2 + psiM]/
    Cosh[psiM] Cosh[u - eta/2 - psiP]/Cosh[psiP];


(*Bulk factor a(u) of eq.(ad-bulk).*)
aBulk[L_][u_] := Sinh[u + eta/2]^L;


(*Bulk factor d(u) of eq.(ad-bulk).*)
dBulk[L_][u_] := Sinh[u - eta/2]^L;


(*Coefficient function A(u) of eq.(A-generic).*)
Apaper[L_][
   u_] := (-1)^L Sinh[2 u + eta]/Sinh[2 u] aKpaper[u] aBulk[L][
    u] dBulk[L][-u];


(*Constant c of eq.(c-explicit).*)
cPaper[L_] := 
  2 kappaM kappaP/(Sinh[zetaM] Sinh[zetaP]) (Cosh[omegaM - omegaP] - 
     Cosh[phiM + phiP + psiM - psiP - (L + 1) eta]);


(*Source F(u) of eq.(F-generic).*)
Fpaper[L_][u_] := 
  cPaper[L] aBulk[L][u] aBulk[L][-u] dBulk[L][
    u] dBulk[L][-u] (Cosh[2 u]^2 - Cosh[eta]^2);


(*Baxter residual of eq.(TQ) for state A,using only tau_A and Q_A from the data file.*)
baxterResidual[L_, A_][u_] := 
  Apaper[L][u] Q[L][A][u - eta] - tau[L][A][u] Q[L][A][u] + 
   Apaper[L][-u] Q[L][A][u + eta] + Fpaper[L][u];


(*The three test points for the Baxter equation.*)
baxterPoints = N[{7/10 - I/3, 1/4 + I/2, 6/5 + I/7}, dataPrecision];


(*Checking the Baxter equation (TQ):largest|residual|over the three test points for each A,L=1,2,3,4.*)
Print[Style["Checking the Baxter equation (TQ):largest|residual|over the three test points for each A,L=1,2,3,4.",Bold]];
Print[Table[Chop[Max[Abs[baxterResidual[L, A] /@ baxterPoints]], 
    10^-40], {L, {1, 2, 3, 4}}, {A, 2^L}] // Flatten // Union];


(*Measure mu_alpha(u) of eq.(mu-alpha-short) for chain length L.*)
muAlpha[L_, alpha_][u_] := 
  1/(1 + Exp[2 Pi I u/eta])^(2 L + 3 - 2 alpha);


(*Residue of expr (an expression in the symbol u) at u=u0,from the Laurent coefficient of x^-1 with u=u0+x.*)
residueAt[expr_, u0_] := 
  SeriesCoefficient[expr /. u -> u0 + x, {x, 0, -1}];


(*Bracket<f>_alpha of eq.(fsov-bracket-alpha),with f an expression in the symbol u;the factor 2 pi i is dropped.*)
bracket[L_, alpha_][f_] := 
  residueAt[muAlpha[L, alpha][u] f, eta/2] + 
   residueAt[
    muAlpha[L, alpha][u] Apaper[L][u + eta]/Apaper[L][-u] f, -eta/2];


(*Checking<Q_A F>_alpha:largest absolute value over alpha for each A,L=1,2,3,4.*)
Print[Style["Checking<Q_A F>_alpha:largest absolute value over alpha for each A,L=1,2,3,4.",Bold]];
Print[Table[Chop[
    Max[Table[
      Abs[bracket[L, alpha][Q[L][A][u] Fpaper[L][u]]], {alpha, L}]], 
    10^-30], {L, {1, 2, 3, 4}}, {A, 2^L}] // Flatten // Union];


(*Matrix M^{AB}_{alpha beta} of eq.(orthogonality-tau-exp),cached;M^{AA} is the matrix M of eq.(formfactor-system).*)
mMatrix[L_, A_, B_] := 
  mMatrix[L, A, B] = 
   Table[bracket[L, alpha][
     Q[L][A][u] Q[L][B][u] pFn[u] sFn[u]^(beta - 1)], {alpha, 
     L}, {beta, L}];


(*Normalised overlap G_AB of eq.(explicit-overlap).*)
gOverlap[L_, A_, B_] := 
  Abs[Det[mMatrix[L, A, B]]]/
   Sqrt[Abs[Det[mMatrix[L, A, A]] Det[mMatrix[L, B, B]]]];


(*Checking G_AB-delta_AB:L=1,2,3,4.*)
Print[Style["Checking G_AB-delta_AB:L=1,2,3,4.",Bold]];
Print[Table[Chop[
    Table[gOverlap[L, A, B], {A, 2^L}, {B, 2^L}] - IdentityMatrix[2^L],
     10^-30], {L, {1, 2, 3, 4}}] // Flatten // Union];


(*Substitution of the formal boundary parameters by the current numerical point.*)
parValues := {zm -> zetaM, km -> kappaM, om -> omegaM, zp -> zetaP, 
   kp -> kappaP, op -> omegaP};


(*Formal aK(u) of eq.(aK) in terms of the formal parameters.*)
aKformal[u_] := 
  With[{fm = phiPar[zm, km], sm = psiPar[zm, km], fp = phiPar[zp, kp],
     sp = psiPar[zp, kp]}, 
   Sinh[u - eta/2 + fm]/Sinh[fm] Sinh[u - eta/2 + fp]/
     Sinh[fp] Cosh[u - eta/2 + sm]/Cosh[sm] Cosh[u - eta/2 - sp]/
     Cosh[sp]];


(*Formal A(u) of eq.(A-generic).*)
Aformal[L_][
   u_] := (-1)^L Sinh[2 u + eta]/Sinh[2 u] aKformal[u] aBulk[L][
    u] dBulk[L][-u];


(*Formal C(u) of eq.(central-full),with C2 and C3 written in terms of the formal parameters.*)
Cformal[L_][u_] := 
  With[{c2 = (-1)^(L - 1)/2^(L - 1) Cosh[eta] Coth[zm] Coth[
       zp] (Cosh[2 eta] + 1)^L, 
    c3 = 8 km kp Cosh[om - op]/(Sinh[zm] Sinh[zp])}, 
   central1[
     L] + (central1[L] - c2)/Cosh[eta] (Sinh[u]^2 - Sinh[eta/2]^2) + 
    c3/4 (Sinh[2 u]^2 - Sinh[eta]^2) Sinh[u]^(2 L)];


(*Derivative operators lD[a,rho] of eq.(generic-boundary-derivatives):a=z,p,m for D^z,D^+,D^-;rho=-1,1 for the left,right boundary.*)
lD[z, -1][e_] := D[e, zm] + km Coth[zm] D[e, km];
lD[z, 1][e_] := D[e, zp] + kp Coth[zp] D[e, kp];
lD[p, -1][e_] := km D[e, km] + D[e, om];
lD[p, 1][e_] := kp D[e, kp] + D[e, op];
lD[m, -1][e_] := km D[e, km] - D[e, om];
lD[m, 1][e_] := kp D[e, kp] - D[e, op];


(*Checking the formal A(u),C(u) against Apaper,centralFn at ut after substitution: L=1,2,3,4.*)
Print[Style["Checking the formal A(u),C(u) against Apaper,centralFn at ut after substitution: L=1,2,3,4.", Bold]];
Print[Table[
 Chop[{(Aformal[L][ut] /. parValues) - 
    Apaper[L][ut], (Cformal[L][ut] /. parValues) - centralFn[L][ut]}, 
  10^-40], {L, {1, 2, 3, 4}}]];


(*D A(w) for derivative a in {z,p,m} at boundary rho in {-1,1},as a numerical expression in the symbol w (cached).*)
dAexpr[L_, a_, rho_] := 
  dAexpr[L, a, rho] = 
   N[lD[a, rho][Aformal[L][w]] /. parValues, dataPrecision];


(*D C(w),as for dAexpr (cached).*)
dCexpr[L_, a_, rho_] := 
  dCexpr[L, a, rho] = 
   N[lD[a, rho][Cformal[L][w]] /. parValues, dataPrecision];


(*Column y^D_alpha= <Q (D Y) Q>_alpha of eq.(generic-boundary-y) for state A.*)
yColumn[L_, A_, a_, rho_] := 
  Table[bracket[L, alpha][
    Q[L][A][u] ((dAexpr[L, a, rho] /. w -> u) Q[L][A][
         u - eta] + (dAexpr[L, a, rho] /. w -> -u) Q[L][A][
         u + eta] - (dCexpr[L, a, rho] /. w -> u) Q[L][A][
         u])], {alpha, L}];


(*D H_1=det M^(1;D)/det M of eq.(generic-DE).*)
dH1[L_, A_, a_, rho_] := 
  With[{mm = mMatrix[L, A, A]}, 
   Det[ReplacePart[Transpose[mm], 1 -> yColumn[L, A, a, rho]]]/Det[mm]];


(*D C'(eta/2).*)
dCprime[L_, a_, rho_] := D[dCexpr[L, a, rho], w] /. w -> eta/2;


(*Boundary parameters {zeta,kappa,omega} for rho=-1,1.*)
bParams[-1] := {zetaM, kappaM, omegaM};
bParams[1] := {zetaP, kappaP, omegaP};


(*Prefactors of eq.(generic-boundary-spins) for a=z,p (sigma^+),m (sigma^-).*)
prefactor[z, rho_] := With[{zeta = bParams[rho][[1]]}, -Sinh[zeta]^2];
prefactor[p, rho_] := 
  With[{zeta = bParams[rho][[1]], kappa = bParams[rho][[2]], 
    omega = bParams[rho][[3]]}, Exp[-omega] Sinh[zeta]/(4 kappa)];
prefactor[m, rho_] := 
  With[{zeta = bParams[rho][[1]], kappa = bParams[rho][[2]], 
    omega = bParams[rho][[3]]}, Exp[omega] Sinh[zeta]/(4 kappa)];


(*FSoV one-point function<sigma^a_rho>of eq.(generic-boundary-spins).*)
onePointFSoV[L_, A_, a_, rho_] := 
  N[prefactor[a, rho]/central1[L], 
    dataPrecision] (dCprime[L, a, rho] + 
     2 Sinh[2 eta] dH1[L, A, a, rho]);


(*Pauli matrix for a=z,p,m.*)
pauliOf[z] = sz;
pauliOf[p] = sPlus;
pauliOf[m] = sMinus;


(*Direct one-point function<Psi_A|sigma^a_rho|Psi_A>with<Psi_A|Psi_A> =1;site 1 for rho=-1,site L for rho=1.*)
onePointDirect[L_, A_, a_, rho_] := 
  PsiBra[L][A] . siteOp[pauliOf[a], If[rho == -1, 1, L], L] . 
   PsiKet[L][A];


(*Direct values<Psi_A|sigma^a_rho|Psi_A>for L=2,at 6 significant digits for display.*)
N[Table[onePointDirect[2, A, a, rho], {A, 
    4}, {rho, {-1, 1}}, {a, {z, p, m}}], 6] // Map[Flatten]


(*Checking FSoV-direct one-point functions:L=1 (rows A=1..2).*)
Print[Style["Checking FSoV-direct one-point functions:L=1 (rows A=1..2).",Bold]];
Print[Chop[Table[
   onePointFSoV[1, A, a, rho] - onePointDirect[1, A, a, rho], {A, 
    2}, {rho, {-1, 1}}, {a, {z, p, m}}], 10^-30] // Map[Flatten]];


(*Checking FSoV-direct one-point functions:L=2 (rows A=1..4).*)
Print[Style["Checking FSoV-direct one-point functions:L=2 (rows A=1..4).",Bold]];
Print[Chop[Table[
   onePointFSoV[2, A, a, rho] - onePointDirect[2, A, a, rho], {A, 
    4}, {rho, {-1, 1}}, {a, {z, p, m}}], 10^-30] // Map[Flatten]];


(*Checking FSoV-direct one-point functions:L=3 (rows A=1..8).*)
Print[Style["Checking FSoV-direct one-point functions:L=3 (rows A=1..8).",Bold]];
Print[Chop[Table[
   onePointFSoV[3, A, a, rho] - onePointDirect[3, A, a, rho], {A, 
    8}, {rho, {-1, 1}}, {a, {z, p, m}}], 10^-30] // Map[Flatten]];


(*Checking FSoV-direct one-point functions:L=4 (rows A=1..16).*)
Print[Style["Checking FSoV-direct one-point functions:L=4 (rows A=1..16).",Bold]];
Print[Chop[Table[
   onePointFSoV[4, A, a, rho] - onePointDirect[4, A, a, rho], {A, 
    16}, {rho, {-1, 1}}, {a, {z, p, m}}], 10^-30] // Map[Flatten]];





==> anc/readme.txt <==
Ancillary files for the paper
"Boundary One-Point Functions in the Open XXZ Spin Chain with Generic Integrable Boundaries"
by Till Bargheer, Tengis Batmunkh, and Paul Ryan.

checks.wl
  Numerical checks of the paper's main equations (transfer matrix,
  Hamiltonian, Baxter equation, FSoV scalar products and boundary
  one-point functions) against direct diagonalisation. Run with:
  wolframscript -file checks.wl

SpectralData_GenericPoint.wl
  Eigenvectors, eigenvalues and Q-functions of the open XXZ chain for
  L = 1..4 at a generic complex point in parameter space. Loaded by
  checks.wl.

SpectralData_HermitianPoint.wl
  The same spectral data at a point where the Hamiltonian is
  Hermitian. Loaded by checks.wl when setConfig["hermitian"] is
  chosen.

